Preperiodic points for quadratic polynomials over cyclotomic quadratic fields

Given a number field $K$ and a polynomial $f(z) \in K[z]$ of degree at least 2, one can construct a finite directed graph $G(f,K)$ whose vertices are the $K$-rational preperiodic points for $f$, with an edge $\alpha \to \beta$ if and only if $f(\alpha) = \beta$. Restricting to quadratic polynomials, the dynamical uniform boundedness conjecture of Morton and Silverman suggests that for a given number field $K$, there should only be finitely many isomorphism classes of directed graphs that arise in this way. Poonen has given a conjecturally complete classification of all such directed graphs over $\mathbb{Q}$, while recent work of the author, Faber, and Krumm has provided a detailed study of this question for all quadratic extensions of $\mathbb{Q}$. In this article, we give a conjecturally complete classification like Poonen's, but over the cyclotomic quadratic fields $\mathbb{Q}(\sqrt{-1})$ and $\mathbb{Q}(\sqrt{-3})$. The main tools we use are dynamical modular curves and results concerning quadratic points on curves.

==> anc/Chabauty.txt <==
////////////////////////////////////////////////////////////////////////////////
// This calculation is to find all QQ(i)-rational points on the hyperelliptic //
// curve C defined by the equation                                            //
//                                                                            //
//     y^2 = x^6 + 8*x^5 + 22*x^4 + 22*x^3 + 5*x^2 + 6*x + 1.                 //
//                                                                            //
// We let J be the Jacobian of C.                                             //
//                                                                            //
// The calculations were done mainly in Magma (V2.25-3), with a few minor     //
// calculations done in Sage (V8.9).                                          //
//                                                                            //
////////////////////////////////////////////////////////////////////////////////

/////////////////////////////////
//                             //
// A useful auxiliary function //
//                             //
/////////////////////////////////

// INPUT:	Elements a and b of any ring; a nonnegative integer n
//
// OUTPUT:	Let x and y be the roots of the polynomial z^2 + a*z + b. The
//		function returns a list	[t_0, t_1, ..., t_n], where
//		t_k = x^k + y^k. Since each t_k is symmetric in x and y,
//		everything is determined by a and b. Note that a = -(x + y) and
//		b = x*y.
//
//		This uses the recursive formula
//
//			t_k = s_1 * t_{k-1} - s_2 * t_{k-2},
//
//		where s_1 and s_2 are the first and second elementary symmetric
//		polynomials in x and y.

function QuadCoeffsToSumsOfPowers(a,b,n)
    R := Parent(a);
    s1 := -a;
    s2 := b;
    sum_list := [R!2];
    if n gt 0 then
        Append(~sum_list, s1);
    end if;
    for k in [2..n] do
        sum_kth_powers := s1*sum_list[k] - s2*sum_list[k-1];
        Append(~sum_list, sum_kth_powers);
    end for;
    return sum_list;
end function;

///////////////////////////////////////////////
//                                           //
// Rational points on C, J, and their twists //
//                                           //
///////////////////////////////////////////////

// List the known rational points.

_<x> := PolynomialRing(Rationals());
f := x^6 + 8*x^5 + 22*x^4 + 22*x^3 + 5*x^2 + 6*x + 1;
C := HyperellipticCurve(f);
J := Jacobian(C);
ptsC := Points(C : Bound := 100);
ptsC;
/*
{@ (1 : -1 : 0), (1 : 1 : 0), (0 : -1 : 1), (0 : 1 : 1), (-3 : -1 : 1), (-3 : 1
: 1) @}
*/

// We claim that the difference of the points at infinity generates J(QQ).
G1 := ptsC[2] - ptsC[1];
CanonicalHeight(G1);
/*
0.0283629479614068947117126813953
*/

ht_const := HeightConstant(J : Effort := 2);
ht_const;
/*
3.98561960108805077120753951861
*/

// Let E be a generator for J(QQ). Then there exists an integer n with |n| > 0
// such that G1 = nE. In particular, this means that
// 	hhat(E) = 1/n^2 * hhat(G1)
//		\le hhat(G1)
//		< 0.028363,
// where hhat denotes the canonical height on J. Thus, letting h be the naive
// height on (the Kummer surface of) J, we have
// 	h(E) 	\le hhat(E) + ht_const
//		< 0.028363 + 3.326493
//		= 3.354856.
// If we take H := exp(h) be the multiplicative height used to enumerate points
// on J, this means that
//	H(E)	< exp(3.354856)
//		< 28.64148.
// Thus, a generator must have naive multiplicative height at most 29 and
// canonical height at most 0.028363.

ptsJ := Points(J : Bound := 30);
for D in ptsJ do
	can_ht := CanonicalHeight(D);
	if can_ht lt 0.03 then
		D;
	end if;
end for;
/*
(1, 0, 0)
(1, x^3 + 4*x^2, 2)
(1, -x^3 - 4*x^2, 2)
*/

// The first point listed is the identity on J, and the other two are negatives
// of one another. We just verify that the second is G1:
G1;
/*
(1, x^3 + 4*x^2, 2).
*/

// Therefore, G1 is a generator for J(QQ).

// Now, we seek a generator for J1(QQ), where J1 is the twist of J by -1. The
// height constant for J1 is the same as that for J.

C1 := HyperellipticCurve(-f);
J1 := Jacobian(C1);
ptsJ1 := Points(J1 : Bound := 500);
ptsJ1;
/*
{@ (1, 0, 0), (x^2 + 3*x + 1/2, 1/2*x, 2), (x^2 + 3*x + 1/2, -1/2*x, 2) @}
*/

G2 := ptsJ1[2];

// We now claim that G2 is a generator for J1(QQ). We proceed as we did for
// J(QQ).
for P in ptsJ1 do
   	CanonicalHeight(P);
end for;
/*
0.000000000000000000000000000000
2.05461948476798322113001305243
2.05461948476798322113001305243
*/

// Essentially the same height argument as for J(QQ) shows that G2 is a
// generator for J1(Q).

// Since G1 and G2 generate J(QQ) and J1(QQ), respectively, their images in J(K)
// generate a subgroup G such that J(K)/G is a 2-group. In particular, G1 and
// (the image of) G2 are at worst multiples of 2 in J(K).

///////////////////////////////////////////////
//                                           //
// Find the minimal Weierstrass model over 2 //
//                                           //
///////////////////////////////////////////////

// We will denote by C2 and J2 the models of C and J, respectively, that have
// good reduction at 2.

C2<X,Y,Z>, map := pMinimalWeierstrassModel(C,2);
C2; map;
/*
Hyperelliptic Curve defined by y^2 + (-x^3 - x - 1)*y = 2*x^5 + 5*x^4 + 5*x^3 +
    x^2 + x over Rational Field
Mapping from: CrvHyp: C to CrvHyp: C2
with equations :
X
1/2*X^3 + 1/2*X*Z^2 + 1/2*Y + 1/2*Z^3
Z
and inverse
X
-X^3 - X*Z^2 + 2*Y - Z^3
Z
*/

// We now show that the Jacobian J2 has only 19 points mod 2.
C2bar := ChangeRing(C2, GF(2));
J2bar := Jacobian(C2bar);
#Points(J2bar);
/*
19
*/

///////////////////////////////////////////////////////////////////
//                                                               //
// Map generators of J(QQ) and J(QQ(i)), respectively, to J2(K). //
//                                                               //
///////////////////////////////////////////////////////////////////

// We now reconstruct the curves C and C2, but this time over the minimal
// extension of K that contains all points in the supports of our eventual
// generators for J(K). (In other words, for a generator
// 	G = [P + Q - inf1 - inf2],
// we need a field over which P and Q are defined.) We set
//
//	L = QQ(i, a, aa),
//
// where a is a root of x^2 + 3*x + 1/2 and aa is a root of x^2 + 3*x + (1 - i).

_<t> := PolynomialRing(Rationals());
K<i> := NumberField(t^2 + 1);
_<u> := PolynomialRing(K);
L<a> := NumberField(u^2 + 3*u + 1/2);
_<v> := PolynomialRing(L);
F<aa> := NumberField(v^2 + 3*v + (1 - i));
b := -3 - a; // The Gal(QQbar/QQ(i)) conjugate of a
bb := -3 - aa; // The Gal(QQbar/QQ(i)) conjugate of aa
_<x> := PolynomialRing(F);
g := 2*x^5 + 5*x^4 + 5*x^3 + x^2 + x;
h := (-x^3 - x - 1);
C2 := HyperellipticCurve(g, h);
J2 := Jacobian(C2);

// We now manually define seven points on C defined over L.
// This does not include *all* of the known points on C, but just the ones we
// need to define the generators of our finite index subgroup of J(QQ(i)).
//
// We use inf1 and inf2 to refer to the two points at infinity on C2.
//
// We also note that the point (0, -1) on C maps to (0, 0) on C2, and that is
// the point we will ultimately use as our specified base point.

ptsC := [[0, -1, 1], [a, 1/2*a*i, 1], [b, 1/2*b*i, 1], [aa, -(1 + i)*aa - (2 + i), 1], [bb, -(1 + i)*bb - (2 + i), 1], [1, 1, 0], [1, -1, 0]];
ptsC2 := [C2![P[1], 1/2*P[1]^3 + 1/2*P[1]*P[3]^2 + 1/2*P[2] + 1/2*P[3]^3, P[3]] : P in ptsC];

// Our base point and the two points at infinity:

P0 := ptsC2[1];
inf1 := ptsC2[6];
inf2 := ptsC2[7];
P0; inf1; inf2;
/*
(0 : 0 : 1)
(1 : 1 : 0)
(1 : 0 : 0)
*/

// These are the points on J2 corresponding to what we called G1 and G2 above.

D1 := (inf1 - inf2);
D2 := (ptsC2[2] - inf1) + (ptsC2[3] - inf2);

// We now define a point D3 which is half of D1 + D2; together with D2, this
// will generate J(K).
//
// This point was found using arithmetic on the Kummer surface of J; see
// KummerSurface.txt for those details.

D3 := (ptsC2[4] - inf1) + (ptsC2[5] - inf2);
2*D3 eq D1 + D2;
/*
true
*/

// Because P0 is our base point, we would prefer to express our elements of J
// in the form
//
// 	[P + Q - 2*P0]
//
// rather than
//
// 	{R, S} = [R + S - inf1 - inf2],
//
// so we need to find the appropriate P and Q given R and S.
// Observe that
//
//	P + Q - 2*P0 ~ R + S - inf1 - inf2
//		<==> P + Q - inf1 - inf2
//			~ (R + S - inf1 - inf2) + (2*P0 - inf1 - inf2)
//		<==> {P, Q} = {R, S} + {P0, P0},
//
// where ~ denotes linear equivalence of divisors.

D1P0 := D1 + (P0 - inf1) + (P0 - inf2);
D2P0 := D2 + (P0 - inf1) + (P0 - inf2);
D3P0 := D3 + (P0 - inf1) + (P0 - inf2);
D1P0; D2P0; D3P0;
/*
(x^2 + 4*x + 1/3, 10*x + 5/3, 2)
(x^2 + 1/325*(-44*i + 742)*x + 1/325*(-66*i - 512), 1/8125*(-692*i + 27181)*x +
    1/8125*(-3638*i - 22116), 2)
(x^2 + 13/5*x + 1/5*(-7*i + 3), 1/25*(9*i + 92)*x + 1/25*(-44*i + 48), 2)
*/

// The roots of x^2 + 4*x + 1/3 reduce to 1 mod 2, as do their corresponding
// y-coordinates 10*x + 5/3, so D1 reduces to the nontrivial point
// [2*(1, 1) - 2*(0, 0)] mod 2. In particular, D1 is not in the kernel of
// reduction.
//
// However, the roots of x^2 + 1/325*(-44*i + 742)*x + 1/325*(-66*i - 512) must
// vanish mod 2, as do 1/8125*(-692*i + 27181)*x + 1/8125*(-3638*i - 22116) for
// those values of x, so D2 reduces to [2*(0, 0) - 2*(0, 0)] = 0 mod 2. Thus, D2
// is in the kernel of reduction.
//
// Since J(K) is generated by D2 and D3, and since D3 is half of (D1 + D2),
// the kernel of reduction is generated by D2 and half of (19*D1 + D2); i.e.,
// by D2 and (19*D3 - 9*D2). Note that we're using the fact that
//     |J2(GF(2))| = 19.

E1 := D2;
E2 := 19*D3 - 9*D2;

// Again, we want to express E1 and E2 in the form [P + Q - 2*P0]; we've already
// done this for E1, so now we do the same for E2:

E1P0 := D2P0;
E2P0 := E2 + (P0 - inf1) + (P0 - inf2);
E1P0; E2P0;
/*
(x^2 + 1/325*(-44*i + 742)*x + 1/325*(-66*i - 512), 1/8125*(-692*i + 27181)*x +
    1/8125*(-3638*i - 22116), 2)
(x^2 + 1/2442505*(-1823949*i + 7801337)*x + 1/488501*(120593*i + 948975),
    1/1731736045*(-5707602027*i + 7147039586)*x + 1/346347209*(-643550773*i +
    1488449379), 2)
*/

// Thus, if we write
//
//	E1 = [P1 + Q1 - 2*P0] and
//	E2 = [P2 + Q2 - 2*P0],
//
// then the x-coordinates of Pj and Qj are the roots of the quadratic appearing
// in the Mumford representation for EjP0 (shown in the most recent output).
//
// See the Magma handbook page
//
//	https://magma.maths.usyd.edu.au/magma/handbook/text/1530
//
// for a more detailed description of Mumford representation, but here we
// mention that Magma displays a point Q on the Jacobian using the form
//
//	(a(x), b(x), d),
//
// which should be interpreted as Q = D - d/2 * (inf+ + inf-), where D is the
// divisor on the curve defined by a(x) = 0 and y = b(x), suitably homogenized.

////////////////////////////////////////////////////////////////////////////////
//                                                                            //
// Compute the 2-dimensional space of linear characters (coming from "real"   //
// and "imaginary" parts of the integrals of the regular differentials) that  //
// annihilate J2(K).                                                          //
//                                                                            //
////////////////////////////////////////////////////////////////////////////////

// NOTE:	In our case, it will suffice to compute our p-adic integers
//		modulo 2^6. Thus, we can truncate our power series at the degree
//		32 terms. (In fact, we only need the terms
//			1, 2, ..., 23, 24, 26, 28, 32.)
//
//		Also, note that our differentials omega1 and omega2 will be
//		given to the 31st degree term, but when we integrate, we'll get
//		up to the 32nd degree term, which is all we need.

// Since our base point is P0 = (0, 0), which is not a Weierstrass point, we
// build our power series using the parameter t = x.
//
// Note that we're taking omega1 to be dx/(-sqrt(4*g + h^2)) with the negative
// square root, rather than the positive, since taking the positive square root
// corresponds to the point (0, 1), not (0, 0). Then omega2 is x*omega1.

//////////////////////////////////////////////////////////////////////////
// Taylor series for the differentials are obtained in Sage (version 8.9):
/*
var('t');
g = 2*t^5 + 5*t^4 + 5*t^3 + t^2 + t;
h = -(t^3 + t + 1);
d1 = -1/sqrt(4*g + h^2);
d2 = t*d1;
d1.taylor(t,0,31)
d2.taylor(t,0,31)

t
25334445278892249580026*t^31 - 4526238826848117522585*t^30 + 809096110462736894221*t^29 - 144715739340500871241*t^28 + 25900170663332468144*t^27 - 4638535883774463494*t^26 + 831329586241569831*t^25 - 149109354289320238*t^24 + 26767288658743629*t^23 - 4809544720320519*t^22 + 865048247560705*t^21 - 155759823221656*t^20 + 28080034612882*t^19 - 5069007570927*t^18 + 916424740644*t^17 - 165957302527*t^16 + 30110184065*t^15 - 5474673325*t^14 + 997848854*t^13 - 182389282*t^12 + 33448053*t^11 - 6157964*t^10 + 1139043*t^9 - 211939*t^8 + 39723*t^7 - 7506*t^6 + 1438*t^5 - 283*t^4 + 56*t^3 - 11*t^2 + 3*t - 1
-4526238826848117522585*t^31 + 809096110462736894221*t^30 - 144715739340500871241*t^29 + 25900170663332468144*t^28 - 4638535883774463494*t^27 + 831329586241569831*t^26 - 149109354289320238*t^25 + 26767288658743629*t^24 - 4809544720320519*t^23 + 865048247560705*t^22 - 155759823221656*t^21 + 28080034612882*t^20 - 5069007570927*t^19 + 916424740644*t^18 - 165957302527*t^17 + 30110184065*t^16 - 5474673325*t^15 + 997848854*t^14 - 182389282*t^13 + 33448053*t^12 - 6157964*t^11 + 1139043*t^10 - 211939*t^9 + 39723*t^8 - 7506*t^7 + 1438*t^6 - 283*t^5 + 56*t^4 - 11*t^3 + 3*t^2 - t
*/
////////////////////////////////////////////////////////////

// Copying and pasting result from Sage

_<t> := PolynomialRing(Rationals());
omega1 := 25334445278892249580026*t^31 - 4526238826848117522585*t^30 + 809096110462736894221*t^29 - 144715739340500871241*t^28 + 25900170663332468144*t^27 - 4638535883774463494*t^26 + 831329586241569831*t^25 - 149109354289320238*t^24 + 26767288658743629*t^23 - 4809544720320519*t^22 + 865048247560705*t^21 - 155759823221656*t^20 + 28080034612882*t^19 - 5069007570927*t^18 + 916424740644*t^17 - 165957302527*t^16 + 30110184065*t^15 - 5474673325*t^14 + 997848854*t^13 - 182389282*t^12 + 33448053*t^11 - 6157964*t^10 + 1139043*t^9 - 211939*t^8 + 39723*t^7 - 7506*t^6 + 1438*t^5 - 283*t^4 + 56*t^3 - 11*t^2 + 3*t - 1;

omega2 := -4526238826848117522585*t^31 + 809096110462736894221*t^30 - 144715739340500871241*t^29 + 25900170663332468144*t^28 - 4638535883774463494*t^27 + 831329586241569831*t^26 - 149109354289320238*t^25 + 26767288658743629*t^24 - 4809544720320519*t^23 + 865048247560705*t^22 - 155759823221656*t^21 + 28080034612882*t^20 - 5069007570927*t^19 + 916424740644*t^18 - 165957302527*t^17 + 30110184065*t^16 - 5474673325*t^15 + 997848854*t^14 - 182389282*t^13 + 33448053*t^12 - 6157964*t^11 + 1139043*t^10 - 211939*t^9 + 39723*t^8 - 7506*t^7 + 1438*t^6 - 283*t^5 + 56*t^4 - 11*t^3 + 3*t^2 - t;

// For display purposes in the paper (ordered from lowest to highest power):
Terms(omega1); Terms(omega2);
/*
[
    -1,
    3*t,
    -11*t^2,
    56*t^3,
    -283*t^4,
    1438*t^5,
    -7506*t^6,
    39723*t^7,
    -211939*t^8,
    1139043*t^9,
    -6157964*t^10,
    33448053*t^11,
    -182389282*t^12,
    997848854*t^13,
    -5474673325*t^14,
    30110184065*t^15,
    -165957302527*t^16,
    916424740644*t^17,
    -5069007570927*t^18,
    28080034612882*t^19,
    -155759823221656*t^20,
    865048247560705*t^21,
    -4809544720320519*t^22,
    26767288658743629*t^23,
    -149109354289320238*t^24,
    831329586241569831*t^25,
    -4638535883774463494*t^26,
    25900170663332468144*t^27,
    -144715739340500871241*t^28,
    809096110462736894221*t^29,
    -4526238826848117522585*t^30,
    25334445278892249580026*t^31
]
[
    -t,
    3*t^2,
    -11*t^3,
    56*t^4,
    -283*t^5,
    1438*t^6,
    -7506*t^7,
    39723*t^8,
    -211939*t^9,
    1139043*t^10,
    -6157964*t^11,
    33448053*t^12,
    -182389282*t^13,
    997848854*t^14,
    -5474673325*t^15,
    30110184065*t^16,
    -165957302527*t^17,
    916424740644*t^18,
    -5069007570927*t^19,
    28080034612882*t^20,
    -155759823221656*t^21,
    865048247560705*t^22,
    -4809544720320519*t^23,
    26767288658743629*t^24,
    -149109354289320238*t^25,
    831329586241569831*t^26,
    -4638535883774463494*t^27,
    25900170663332468144*t^28,
    -144715739340500871241*t^29,
    809096110462736894221*t^30,
    -4526238826848117522585*t^31
]
*/

lambda1 := Integral(omega1);
lambda2 := Integral(omega2);

// Again, for display purposes:
Terms(lambda1); Terms(lambda2);
/*
[
    -t,
    3/2*t^2,
    -11/3*t^3,
    14*t^4,
    -283/5*t^5,
    719/3*t^6,
    -7506/7*t^7,
    39723/8*t^8,
    -211939/9*t^9,
    1139043/10*t^10,
    -6157964/11*t^11,
    11149351/4*t^12,
    -182389282/13*t^13,
    498924427/7*t^14,
    -1094934665/3*t^15,
    30110184065/16*t^16,
    -165957302527/17*t^17,
    152737456774/3*t^18,
    -5069007570927/19*t^19,
    14040017306441/10*t^20,
    -155759823221656/21*t^21,
    865048247560705/22*t^22,
    -4809544720320519/23*t^23,
    8922429552914543/8*t^24,
    -149109354289320238/25*t^25,
    63948429710889987/2*t^26,
    -4638535883774463494/27*t^27,
    6475042665833117036/7*t^28,
    -144715739340500871241/29*t^29,
    809096110462736894221/30*t^30,
    -4526238826848117522585/31*t^31,
    12667222639446124790013/16*t^32
]
[
    -1/2*t^2,
    t^3,
    -11/4*t^4,
    56/5*t^5,
    -283/6*t^6,
    1438/7*t^7,
    -3753/4*t^8,
    13241/3*t^9,
    -211939/10*t^10,
    1139043/11*t^11,
    -1539491/3*t^12,
    33448053/13*t^13,
    -91194641/7*t^14,
    997848854/15*t^15,
    -5474673325/16*t^16,
    30110184065/17*t^17,
    -165957302527/18*t^18,
    916424740644/19*t^19,
    -5069007570927/20*t^20,
    4011433516126/3*t^21,
    -77879911610828/11*t^22,
    865048247560705/23*t^23,
    -1603181573440173/8*t^24,
    26767288658743629/25*t^25,
    -74554677144660119/13*t^26,
    277109862080523277/9*t^27,
    -2319267941887231747/14*t^28,
    25900170663332468144/29*t^29,
    -144715739340500871241/30*t^30,
    809096110462736894221/31*t^31,
    -4526238826848117522585/32*t^32
]
*/

// Recording the coefficients of the truncated power series lambda1 and lambda2.
// Note that coefficients are listed from constant term to highest order term.

lambda1coeffs := Coefficients(lambda1);
lambda2coeffs := Coefficients(lambda2);

// The degree at which we're truncating our power series.
deg := 32;

// Getting the linear and constant coefficients for the quadratic polynomials
// whose roots are the x-coordinates of the points P1 and Q1 with
// E1 = [P1 + Q1 - 2*P0].

coeffs_E1 := Coefficients(E1P0[1]);
s1_E1 := coeffs_E1[2]; // linear term in the minimal polynomial
s2_E1 := coeffs_E1[1]; // constant term

// Each series lambda represents integration of the corresponding differential
// omega from P0 to P(t), where t is a parameter at P0; since P0 = (0, 0) is a
// non-Weierstrass point, we have taken t = x. Since we're adding
// lambda(x(P1)) + lambda(x(Q1)), we get
//
//	\sum_{k=0}^\infty c_k * (x(P1)^k + x(Q1)^k)
//
// for the integral from 0 to [P1 + Q1 - 2*P0]. Here c_k are the coefficients of
// a the power series lambda. Rewriting this, the integral from 0 to
// [P1 + Q1 - 2*P0] is given by
//
//	\sum_{k=0}^\infty c_k * t_k,
//
// where t_k is the sum of kth powers of x(P1) and x(Q1). These terms t_k are
// obtained by the function QuadCoeffsToSumsOfPowers defined above. We only need
// to know t_k for k up to deg.

sums_of_powers_E1 := QuadCoeffsToSumsOfPowers(s1_E1, s2_E1, deg);

// We now do the same for E2.

coeffs_E2 := Coefficients(E2P0[1]);
s1_E2 := coeffs_E2[2]; // linear term in the minimal polynomial
s2_E2 := coeffs_E2[1]; // constant term
sums_of_powers_E2 := QuadCoeffsToSumsOfPowers(s1_E2, s2_E2, deg);

// We now evaluate lambda1 and lambda2 at each of E1 and E2.

lambda1_E1 := 0;
for j in [1..(deg + 1)] do
	lambda1_E1 := lambda1_E1 + lambda1coeffs[j]*sums_of_powers_E1[j];
end for;

lambda2_E1 := 0;
for j in [1..(deg + 1)] do
	lambda2_E1 := lambda2_E1 + lambda2coeffs[j]*sums_of_powers_E1[j];
end for;

lambda1_E2 := 0;
for j in [1..(deg + 1)] do
	lambda1_E2 := lambda1_E2 + lambda1coeffs[j]*sums_of_powers_E2[j];
end for;

lambda2_E2 := 0;
for j in [1..(deg + 1)] do
	lambda2_E2 := lambda2_E2 + lambda2coeffs[j]*sums_of_powers_E2[j];
end for;

// Separate "real" and "imaginary" parts of these values of lambda1 and lambda2.

minpoly_lambda1_E1 := AbsoluteMinimalPolynomial(lambda1_E1);
minpoly_lambda2_E1 := AbsoluteMinimalPolynomial(lambda2_E1);

minpoly_coeffs_lambda1_E1 := Coefficients(minpoly_lambda1_E1);
minpoly_coeffs_lambda2_E1 := Coefficients(minpoly_lambda2_E1);

Re_lambda1_E1 := -minpoly_coeffs_lambda1_E1[2]/(2*minpoly_coeffs_lambda1_E1[3]);
Im_lambda1_E1 := (lambda1_E1 - Re_lambda1_E1)/i;

Re_lambda2_E1 := -minpoly_coeffs_lambda2_E1[2]/(2*minpoly_coeffs_lambda2_E1[3]);
Im_lambda2_E1 := (lambda2_E1 - Re_lambda2_E1)/i;

minpoly_lambda1_E2 := AbsoluteMinimalPolynomial(lambda1_E2);
minpoly_lambda2_E2 := AbsoluteMinimalPolynomial(lambda2_E2);

minpoly_coeffs_lambda1_E2 := Coefficients(minpoly_lambda1_E2);
minpoly_coeffs_lambda2_E2 := Coefficients(minpoly_lambda2_E2);

Re_lambda1_E2 := -minpoly_coeffs_lambda1_E2[2]/(2*minpoly_coeffs_lambda1_E2[3]);
Im_lambda1_E2 := (lambda1_E2 - Re_lambda1_E2)/i;

Re_lambda2_E2 := -minpoly_coeffs_lambda2_E2[2]/(2*minpoly_coeffs_lambda2_E2[3]);
Im_lambda2_E2 := (lambda2_E2 - Re_lambda2_E2)/i;

// We consider the real and imaginary parts of lambda1 and lambda2 as four
// different linear maps on J(K). Since J(K) is 2-dimensional, at least 2
// dimensions worth of these linear maps should annihilate J(K).
//
// Thus, we need to find cR1, cI1, cR2, cI2 such that
//
// 	cR1 * Re_lambda1_E1 + cI1 * Im_lambda1_E1 + cR2
//		* Re_lambda2_E1 + cI2 * Im_lambda2_E1 = 0
//
// and
//
//	cR1 * Re_lambda1_E2 + cI1 * Im_lambda1_E2 + cR2
//		* Re_lambda2_E2 + cI2 * Im_lambda2_E2 = 0.

M := Matrix(Rationals(), 4, 4,
    [
        Re_lambda1_E1, Re_lambda1_E2, 0, 0,
        Im_lambda1_E1, Im_lambda1_E2, 0, 0,
        Re_lambda2_E1, Re_lambda2_E2, 0, 0,
        Im_lambda2_E1, Im_lambda2_E2, 0, 0
    ]
);
ChangeRing(M, Integers(2^6));
/*
[ 0 17  0  0]
[30 47  0  0]
[ 0 50  0  0]
[42 53  0  0]
*/

// Construct coefficients for the linear combinations of the maps that should
// vanish on J(K). Here, we find that one of the tuples of coefficients contains
// an element with negative 2-adic valuation, so we multiply it by an
// appropriate power of 2.

ker_bas := Basis(Kernel(M));
for vec in ker_bas do
    [Valuation(vec[j], 2) : j in [1..4]];
end for;
/*
[ 0, Infinity, -1, 15 ]
[ Infinity, 0, 8, 0 ]
*/

// Now we normalize so that each tuple of coefficients has minimum valuation 0,
// then reduce modulo 2^6:
norm_ker_bas := [2*ker_bas[1], ker_bas[2]];
[ChangeRing(vec, Integers(2^6)) : vec in norm_ker_bas];
/*
[
    (2 0 7 0),
    ( 0  1  0 45)
]
*/

// A quick argument shows that these tuples (corresponding to coefficients of
// two characters) don't necessarily form a basis for the annihilating maps mod
// 2^6, but they do mod 2^5.
// We henceforth work mod 2^5.

// We will eventually be writing our power series in two variables T and U,
// corresponding to the "real" and "imaginary" parts of the inputs.

_<T,U> := PolynomialRing(K, 2);

////////////////////////////////////
//                                //
// RESIDUE DISK CONTAINING (0, 0) //
//                                //
////////////////////////////////////

// The power series for lambda1 and lambda2 computed above were done on the
// residue disk containing (0, 0), so we don't need to construct a new power
// series yet.
//
// We want to find all points on X over QQ_2(i) that reduce to (0, 0) modulo
// (the prime above) 2.
// Since we want points that reduce to (0, 0) mod 2, we only need to evaluate
// our power series at ZZ_2-multiples of (1 + i), the uniformizer over QQ_2(i).
// We write such a point as (1 + i)*(T + U*i), where now T and U range over
// ZZ_2.
//
// We will ultimately be working modulo 2^5:

pow := 5;
R_pow<TT, UU> := PolynomialRing(Integers(2^pow), 2);

Re_lambda1series := 1/2 * (Evaluate(lambda1, (1 + i)*(T + U*i)) + Evaluate(lambda1, (1 - i)*(T - U*i)));
Im_lambda1series := 1/(2*i) * (Evaluate(lambda1, (1 + i)*(T + U*i)) - Evaluate(lambda1, (1 - i)*(T - U*i)));

Re_lambda2series := 1/2 * (Evaluate(lambda2, (1 + i)*(T + U*i)) + Evaluate(lambda2, (1 - i)*(T - U*i)));
Im_lambda2series := 1/(2*i) * (Evaluate(lambda2, (1 + i)*(T + U*i)) - Evaluate(lambda2, (1 - i)*(T - U*i)));

R_pow!Re_lambda1series; R_pow!Im_lambda1series; R_pow!Re_lambda2series; R_pow!Im_lambda2series;
/*
16*TT^16 + 16*TT^12 + 16*TT^9 + 16*TT^8*UU^4 + 16*TT^8*UU + 22*TT^8 + 16*TT^7 +
    24*TT^6*UU^2 + 16*TT^6*UU + 16*TT^5*UU^2 + 16*TT^5*UU + 28*TT^5 +
    16*TT^4*UU^8 + 4*TT^4*UU^4 + 16*TT^4*UU^3 + 20*TT^4*UU + 8*TT^4 +
    16*TT^3*UU^4 + 8*TT^3*UU^2 + 18*TT^3 + 24*TT^2*UU^6 + 16*TT^2*UU^5 +
    24*TT^2*UU^3 + 16*TT^2*UU^2 + 22*TT^2*UU + 16*TT*UU^8 + 16*TT*UU^6 +
    16*TT*UU^5 + 12*TT*UU^4 + 10*TT*UU^2 + 26*TT*UU + 31*TT + 16*UU^16 +
    16*UU^12 + 16*UU^9 + 22*UU^8 + 16*UU^7 + 4*UU^5 + 8*UU^4 + 14*UU^3 + UU
16*TT^10 + 16*TT^9 + 16*TT^8*UU^2 + 16*TT^8*UU + 16*TT^7*UU + 16*TT^7 +
    16*TT^6*UU + 24*TT^6 + 16*TT^5*UU^3 + 16*TT^5*UU^2 + 28*TT^5 + 16*TT^4*UU^3
    + 24*TT^4*UU^2 + 12*TT^4*UU + 16*TT^3*UU^5 + 16*TT^3*UU^4 + 8*TT^3*UU^2 +
    14*TT^3 + 16*TT^2*UU^8 + 16*TT^2*UU^5 + 8*TT^2*UU^4 + 8*TT^2*UU^3 +
    22*TT^2*UU + 3*TT^2 + 16*TT*UU^8 + 16*TT*UU^7 + 16*TT*UU^6 + 12*TT*UU^4 +
    22*TT*UU^2 + 31*TT + 16*UU^10 + 16*UU^9 + 16*UU^7 + 8*UU^6 + 28*UU^5 +
    14*UU^3 + 29*UU^2 + 31*UU
16*TT^16 + 16*TT^9 + 16*TT^8*UU + 28*TT^8 + 16*TT^7 + 16*TT^6*UU^2 + 16*TT^6*UU
    + 16*TT^5*UU^2 + 8*TT^5*UU + 8*TT^4*UU^4 + 16*TT^4*UU^3 + 11*TT^4 +
    16*TT^3*UU^4 + 16*TT^3*UU^3 + 30*TT^3 + 16*TT^2*UU^6 + 16*TT^2*UU^5 +
    30*TT^2*UU^2 + 26*TT^2*UU + 16*TT*UU^8 + 16*TT*UU^6 + 8*TT*UU^5 + 6*TT*UU^2
    + 2*TT*UU + 16*UU^16 + 16*UU^9 + 28*UU^8 + 16*UU^7 + 11*UU^4 + 2*UU^3
16*TT^10 + 16*TT^9 + 16*TT^8*UU^2 + 16*TT^8*UU + 16*TT^7 + 16*TT^6*UU + 4*TT^6 +
    16*TT^5*UU^2 + 16*TT^4*UU^3 + 4*TT^4*UU^2 + 16*TT^3*UU^4 + 12*TT^3*UU +
    2*TT^3 + 16*TT^2*UU^8 + 16*TT^2*UU^5 + 28*TT^2*UU^4 + 26*TT^2*UU + 31*TT^2 +
    16*TT*UU^8 + 16*TT*UU^6 + 20*TT*UU^3 + 26*TT*UU^2 + 16*UU^10 + 16*UU^9 +
    16*UU^7 + 28*UU^6 + 2*UU^3 + UU^2
*/

// Build the power series centered at (0,0) associated to the annihilating
// linear maps. The coefficients come from norm_ker_bas, the kernel of the linear
// transformation described by M above.

series_list := [Re_lambda1series, Im_lambda1series, Re_lambda2series, Im_lambda2series];
ann_series1 := 0;
ann_series2 := 0;
for j in [1..4] do
	ann_series1 := ann_series1 + norm_ker_bas[1][j] * series_list[j];
	ann_series2 := ann_series2 + norm_ker_bas[2][j] * series_list[j];
end for;

ann_series1_mod_2pow := R_pow!ann_series1;
ann_series2_mod_2pow := R_pow!ann_series2;

ann_series1_mod_2pow; ann_series2_mod_2pow;
/*
16*TT^16 + 16*TT^9 + 16*TT^8*UU + 16*TT^8 + 16*TT^7 + 16*TT^6*UU + 16*TT^5*UU^2
    + 24*TT^5*UU + 24*TT^5 + 16*TT^4*UU^3 + 8*TT^4*UU + 29*TT^4 + 16*TT^3*UU^4 +
    16*TT^3*UU^3 + 16*TT^3*UU^2 + 22*TT^3 + 16*TT^2*UU^5 + 16*TT^2*UU^3 +
    18*TT^2*UU^2 + 2*TT^2*UU + 16*TT*UU^8 + 16*TT*UU^6 + 24*TT*UU^5 + 24*TT*UU^4
    + 30*TT*UU^2 + 2*TT*UU + 30*TT + 16*UU^16 + 16*UU^9 + 16*UU^8 + 16*UU^7 +
    8*UU^5 + 29*UU^4 + 10*UU^3 + 2*UU
16*TT^7*UU + 12*TT^6 + 16*TT^5*UU^3 + 28*TT^5 + 12*TT^4*UU^2 + 12*TT^4*UU +
    16*TT^3*UU^5 + 8*TT^3*UU^2 + 28*TT^3*UU + 8*TT^3 + 20*TT^2*UU^4 +
    8*TT^2*UU^3 + 8*TT^2*UU + 22*TT^2 + 16*TT*UU^7 + 12*TT*UU^4 + 4*TT*UU^3 +
    8*TT*UU^2 + 31*TT + 20*UU^6 + 28*UU^5 + 8*UU^3 + 10*UU^2 + 31*UU
*/

// We now find all simultaneous solutions to ann_series1 and ann_series2 modulo 2^5.

mod32_sols := [];
for xx in Integers(2^pow) do
	for yy in Integers(2^pow) do
		eval1 := Evaluate(ann_series1_mod_2pow, [xx, yy]);
		eval2 := Evaluate(ann_series2_mod_2pow, [xx, yy]);
		if (eval1 eq 0) and (eval2 eq 0) then
			Append(~mod32_sols, [xx, yy]);
		end if;
	end for;
end for;
mod32_sols;
/*
[
    [ 0, 0 ],
    [ 6, 26 ],
    [ 8, 24 ],
    [ 14, 18 ],
    [ 16, 16 ],
    [ 22, 10 ],
    [ 24, 8 ],
    [ 30, 2 ]
]
*/

// We will ultimately be looking for unique solutions modulo 2^3.
// Here, we reduce the above solutions modulo 2^3:

[[Integers(2^3)!zz : zz in pair] : pair in mod32_sols];
/*
[
    [ 0, 0 ],
    [ 6, 2 ],
    [ 0, 0 ],
    [ 6, 2 ],
    [ 0, 0 ],
    [ 6, 2 ],
    [ 0, 0 ],
    [ 6, 2 ]
]
*/

// We construct the Jacobian matrix for the pair of annihilating power series
// ann_series1 and ann_series2. This is necessary for our eventual Hensel's
// lemma argument.

JacMat := JacobianMatrix([ann_series1, ann_series2]);
[ChangeRing(Evaluate(JacMat, pair), Integers(2^3)) : pair in [[0, 0], [6, 26]]];
/*
[
    [6 2]
    [7 7],

    [2 6]
    [7 7]
]
*/

[Valuation(Rationals()!Evaluate(Determinant(JacMat), pair), 2) : pair in [[0, 0], [6, 26]]];
/*
[ 2, 2 ]
*/

// PROPOSITION:
//
// The point (0, 0) on X is the unique K-rational point in its residue disk.
//
// PROOF:
//
// We know (Flynn-Poonen-Schaefer) that (0, 0) is the only rational point in
// its residue class, so any additional points would come in conjugate pairs.
// (Since 2 is (totally) ramified in K, Galois conjugation preserves the unique
// prime in K over 2.)
// Thus it suffices to show that, apart from (T, U) = (0, 0), there is at most
// one common zero of lambda1 and lambda2 in the residue disk containing (0, 0).
//
// First, we show that (0, 0) is the only solution congruent to (0, 0) modulo 2^3.
// Certainly, (0, 0) is a solution.
// The Jacobian evaluated at (0, 0) has determinant with 2-adic valuation 2.
// By Hensel, there is a unique solution congruent to (0, 0) modulo 2^3, hence
// that solution must be (0, 0).
//
// Now we show that there is exactly one additional solution (T, U).
// We've already seen that any additional solution must be congruent to
// (6, 2) modulo 2^3. Since (6, 26) [\equiv (6, 2) mod 2^3] is a solution
// modulo 2^7, and since the Jacobian evaluated (6, 2) has determinant with 2-adic
// valuation 2, Hensel implies that there is a unique solution congruent to 
// (6, 2) modulo 2^3, thus there is only one solution in addition to (0, 0).
// As mentioned above, this proves the proposition.

////////////////////////////////////
//                                //
// RESIDUE DISK CONTAINING (0, 1) //
//                                //
////////////////////////////////////

// PROPOSITION:
//
// The point (0, 1) on X is the unique K-rational point in its residue disk.
//
// PROOF:
// Let P be a point in the residue disk of (0, 1).
// The hyperelliptic involution maps P to a point in the residue disk of (0, 0).
// Since (0, 0) is the only point in its residue disk, the same must therefore
// be true for (0, 1).

///////////////////////////////////////
//                                   //
// RESIDUE DISK CONTAINING (-3, -14) //
//                                   //
///////////////////////////////////////

// Need to re-do the power series since we're on a new residue disk now.
//
// The following is from Sage:
//
/*
x = t - 3;
g = 2*x^5 + 5*x^4 + 5*x^3 + x^2 + x;
h = -(x^3 + x + 1);
d1 = 1/sqrt(4*g + h^2);
d2 = t*d1;
d1.taylor(t,0,31)
d2.taylor(t,0,31)

34713249361928073927679785341251548545811*t^31 + 1615771211255744387067418730608492948029*t^30 + 75249335657669345406777311034351528980*t^29 + 3506552013502866009443776965798251041*t^28 + 163505029062181402077487610020911202*t^27 + 7629140838630679099952511405945602*t^26 + 356235093303410650321633385624925*t^25 + 16647152622745722442515928421191*t^24 + 778599830730642836826787048299*t^23 + 36449572757967692453342467350*t^22 + 1708093377112571348167630211*t^21 + 80133560911192937640427768*t^20 + 3764004012821117510497526*t^19 + 177041688454681003266135*t^18 + 8339836579098957011037*t^17 + 393527215677292437823*t^16 + 18604628475685760938*t^15 + 881473291819864237*t^14 + 41867492354361544*t^13 + 1994319294236410*t^12 + 95318343613869*t^11 + 4574005409693*t^10 + 220553922951*t^9 + 10698305326*t^8 + 522843081*t^7 + 25802550*t^6 + 1290296*t^5 + 65755*t^4 + 3451*t^3 + 191*t^2 + 12*t + 1
1615771211255744387067418730608492948029*t^31 + 75249335657669345406777311034351528980*t^30 + 3506552013502866009443776965798251041*t^29 + 163505029062181402077487610020911202*t^28 + 7629140838630679099952511405945602*t^27 + 356235093303410650321633385624925*t^26 + 16647152622745722442515928421191*t^25 + 778599830730642836826787048299*t^24 + 36449572757967692453342467350*t^23 + 1708093377112571348167630211*t^22 + 80133560911192937640427768*t^21 + 3764004012821117510497526*t^20 + 177041688454681003266135*t^19 + 8339836579098957011037*t^18 + 393527215677292437823*t^17 + 18604628475685760938*t^16 + 881473291819864237*t^15 + 41867492354361544*t^14 + 1994319294236410*t^13 + 95318343613869*t^12 + 4574005409693*t^11 + 220553922951*t^10 + 10698305326*t^9 + 522843081*t^8 + 25802550*t^7 + 1290296*t^6 + 65755*t^5 + 3451*t^4 + 191*t^3 + 12*t^2 + t
*/

omega1 := 34713249361928073927679785341251548545811*t^31 + 1615771211255744387067418730608492948029*t^30 + 75249335657669345406777311034351528980*t^29 + 3506552013502866009443776965798251041*t^28 + 163505029062181402077487610020911202*t^27 + 7629140838630679099952511405945602*t^26 + 356235093303410650321633385624925*t^25 + 16647152622745722442515928421191*t^24 + 778599830730642836826787048299*t^23 + 36449572757967692453342467350*t^22 + 1708093377112571348167630211*t^21 + 80133560911192937640427768*t^20 + 3764004012821117510497526*t^19 + 177041688454681003266135*t^18 + 8339836579098957011037*t^17 + 393527215677292437823*t^16 + 18604628475685760938*t^15 + 881473291819864237*t^14 + 41867492354361544*t^13 + 1994319294236410*t^12 + 95318343613869*t^11 + 4574005409693*t^10 + 220553922951*t^9 + 10698305326*t^8 + 522843081*t^7 + 25802550*t^6 + 1290296*t^5 + 65755*t^4 + 3451*t^3 + 191*t^2 + 12*t + 1;

omega2 := 1615771211255744387067418730608492948029*t^31 + 75249335657669345406777311034351528980*t^30 + 3506552013502866009443776965798251041*t^29 + 163505029062181402077487610020911202*t^28 + 7629140838630679099952511405945602*t^27 + 356235093303410650321633385624925*t^26 + 16647152622745722442515928421191*t^25 + 778599830730642836826787048299*t^24 + 36449572757967692453342467350*t^23 + 1708093377112571348167630211*t^22 + 80133560911192937640427768*t^21 + 3764004012821117510497526*t^20 + 177041688454681003266135*t^19 + 8339836579098957011037*t^18 + 393527215677292437823*t^17 + 18604628475685760938*t^16 + 881473291819864237*t^15 + 41867492354361544*t^14 + 1994319294236410*t^13 + 95318343613869*t^12 + 4574005409693*t^11 + 220553922951*t^10 + 10698305326*t^9 + 522843081*t^8 + 25802550*t^7 + 1290296*t^6 + 65755*t^5 + 3451*t^4 + 191*t^3 + 12*t^2 + t;

lambda1 := Integral(omega1);
lambda2 := Integral(omega2);

lambda1; lambda2;

/*
34713249361928073927679785341251548545811/32*t^32 +
    1615771211255744387067418730608492948029/31*t^31 +
    7524933565766934540677731103435152898/3*t^30 +
    3506552013502866009443776965798251041/29*t^29 +
    81752514531090701038743805010455601/14*t^28 +
    7629140838630679099952511405945602/27*t^27 +
    356235093303410650321633385624925/26*t^26 +
    16647152622745722442515928421191/25*t^25 +
    259533276910214278942262349433/8*t^24 +
    36449572757967692453342467350/23*t^23 + 1708093377112571348167630211/22*t^22
    + 11447651558741848234346824/3*t^21 + 1882002006410558755248763/10*t^20 +
    177041688454681003266135/19*t^19 + 2779945526366319003679/6*t^18 +
    393527215677292437823/17*t^17 + 9302314237842880469/8*t^16 +
    881473291819864237/15*t^15 + 20933746177180772/7*t^14 +
    1994319294236410/13*t^13 + 31772781204623/4*t^12 + 4574005409693/11*t^11 +
    220553922951/10*t^10 + 10698305326/9*t^9 + 522843081/8*t^8 + 25802550/7*t^7
    + 645148/3*t^6 + 13151*t^5 + 3451/4*t^4 + 191/3*t^3 + 6*t^2 + t
1615771211255744387067418730608492948029/32*t^32 +
    75249335657669345406777311034351528980/31*t^31 +
    3506552013502866009443776965798251041/30*t^30 +
    163505029062181402077487610020911202/29*t^29 +
    3814570419315339549976255702972801/14*t^28 +
    118745031101136883440544461874975/9*t^27 +
    16647152622745722442515928421191/26*t^26 +
    778599830730642836826787048299/25*t^25 + 6074928792994615408890411225/4*t^24
    + 1708093377112571348167630211/23*t^23 + 40066780455596468820213884/11*t^22
    + 3764004012821117510497526/21*t^21 + 35408337690936200653227/4*t^20 +
    438938767320997737423*t^19 + 393527215677292437823/18*t^18 +
    18604628475685760938/17*t^17 + 881473291819864237/16*t^16 +
    41867492354361544/15*t^15 + 997159647118205/7*t^14 + 95318343613869/13*t^13
    + 4574005409693/12*t^12 + 220553922951/11*t^11 + 5349152663/5*t^10 +
    174281027/3*t^9 + 12901275/4*t^8 + 184328*t^7 + 65755/6*t^6 + 3451/5*t^5 +
    191/4*t^4 + 4*t^3 + 1/2*t^2
*/

Re_lambda1series := 1/2 * (Evaluate(lambda1, (1 + i)*(T + U*i)) + Evaluate(lambda1, (1 - i)*(T - U*i)));
Im_lambda1series := 1/(2*i) * (Evaluate(lambda1, (1 + i)*(T + U*i)) - Evaluate(lambda1, (1 - i)*(T - U*i)));

Re_lambda2series := 1/2 * (Evaluate(lambda2, (1 + i)*(T + U*i)) + Evaluate(lambda2, (1 - i)*(T - U*i)));
Im_lambda2series := 1/(2*i) * (Evaluate(lambda2, (1 + i)*(T + U*i)) - Evaluate(lambda2, (1 - i)*(T - U*i)));

// Build the power series associated to the annihilating differentials, centered at (0,0).

series_list := [Re_lambda1series, Im_lambda1series, Re_lambda2series, Im_lambda2series];
ann_series1 := 0;
ann_series2 := 0;
for j in [1..4] do
	ann_series1 := ann_series1 + norm_ker_bas[1][j] * series_list[j];
	ann_series2 := ann_series2 + norm_ker_bas[2][j] * series_list[j];
end for;

// We now find all simultaneous solutions to ann_series1 and ann_series2 modulo 2^5.

pow := 5;
R_pow<TT, UU> := PolynomialRing(Integers(2^pow), 2);

ann_series1_mod_2pow := ChangeRing(ann_series1, Integers(2^pow));
ann_series2_mod_2pow := ChangeRing(ann_series2, Integers(2^pow));

for xx in Integers(2^pow) do
	for yy in Integers(2^pow) do
		eval1 := Evaluate(ann_series1_mod_2pow, [xx, yy]);
		eval2 := Evaluate(ann_series2_mod_2pow, [xx, yy]);
		if (eval1 eq 0) and (eval2 eq 0) then
			[xx, yy];
		end if;
	end for;
end for;

/*
[ 0, 0 ]
[ 2, 30 ]
[ 8, 24 ]
[ 10, 22 ]
[ 16, 16 ]
[ 18, 14 ]
[ 24, 8 ]
[ 26, 6 ]
*/

// We will ultimately be looking unique solutions modulo 2^3.
// Here, we reduce the above solutions modulo 2^3:
mod8_list := [
	[ 0, 0 ],
	[ 2, 30 ],
	[ 8, 24 ],
	[ 10, 22 ],
	[ 16, 16 ],
	[ 18, 14 ],
	[ 24, 8 ],
	[ 26, 6 ]
];
[[Integers(2^3)!zz : zz in pair] : pair in mod8_list];
/*
[
    [ 0, 0 ],
    [ 2, 6 ],
    [ 0, 0 ],
    [ 2, 6 ],
    [ 0, 0 ],
    [ 2, 6 ],
    [ 0, 0 ],
    [ 2, 6 ]
]
*/

JacMat := JacobianMatrix([ann_series1, ann_series2]);
[Valuation(Rationals()!Determinant(Evaluate(JacMat, pair)), 2) : pair in [[0, 0], [2, 6]]];
/*
[ 2, 2 ]
*/

// PROPOSITION:
//
// The point (-3, -14) on X is the unique K-rational point in its residue disk.
//
// PROOF:
//
// We know (Flynn-Poonen-Schaefer) that (-3, -14) is the only rational point in
// its residue class, so any additional points would come in conjugate pairs.
// (Since 2 is (totally) ramified in K, Galois conjugation preserves the unique
// prime in K over 2.)
// Thus it suffices to show that, apart from (T, U) = (0, 0), there is at most
// one common zero of lambda1 and lambda2 in the residue disk containing
// (-3, -14).
//
// First, we show that (0, 0) is the only solution congruent to (0, 0) modulo
// 2^3.
// Certainly, (0, 0) is a solution.
// The Jacobian evaluated at (0, 0) has determinant with 2-adic valuation 2.
// By Hensel, there is a unique solution congruent to (0, 0) modulo 2^3, hence
// that solution must be (0, 0).
//
// Now we show that there is exactly one additional solution (T, U).
// We've already seen that any additional solution must be congruent to
// (2, 6) modulo 2^3. Since (2, 30) [\equiv (2, 6) mod 2^3] is a solution
// modulo 2^5, and since the Jacobian evaluated (2, 6) has determinant with
// 2-adic valuation 2, Hensel implies that there is a unique solution congruent
// to (2, 6) modulo 2^3, thus there is only one solution in addition to (0, 0).
// As mentioned above, this proves the proposition.

///////////////////////////////////////
//                                   //
// RESIDUE DISK CONTAINING (-3, -15) //
//                                   //
///////////////////////////////////////

// PROPOSITION:
//
// The point (-3, -15) on X is the unique K-rational point in its residue disk.
//
// PROOF:
//
// Let P be a point in the residue disk of (-3, -15).
// The hyperelliptic involution maps P to a point in the residue disk of
// (-3, -14).
// Since (-3, -14) is the only point in its residue disk, the same must
// therefore be true for (-3, -15).

/////////////////////////////////////////
//                                     //
// RESIDUE DISK CONTAINING (1 : 0 : 0) //
//                                     //
/////////////////////////////////////////

// Need to re-do the power series one more time since we're on a new residue
// disk now.
//
// The following is from Sage:
//
/*
x = 1/t;
g = 2*x^5 + 5*x^4 + 5*x^3 + x^2 + x;
h = -(x^3 + x + 1);
d1 = -t/sqrt(t^6*(4*g + h^2));
d2 = -1/sqrt(t^6*(4*g + h^2));
d1.taylor(t,0,31)
d2.taylor(t,0,31)

-46702563171099*t^31 + 16291889793900*t^30 - 5676516846689*t^29 + 1972539056546*t^28 - 682571743150*t^27 + 234872372173*t^26 - 80267920805*t^25 + 27219690771*t^24 - 9155250476*t^23 + 3055090971*t^22 - 1012750174*t^21 + 334397922*t^20 - 110469915*t^19 + 36750901*t^18 - 12414889*t^17 + 4296838*t^16 - 1534857*t^15 + 567624*t^14 - 216790*t^13 + 84873*t^12 - 33719*t^11 + 13455*t^10 - 5344*t^9 + 2097*t^8 - 808*t^7 + 304*t^6 - 111*t^5 + 39*t^4 - 13*t^3 + 4*t^2 - t
133902024572063*t^31 - 46702563171099*t^30 + 16291889793900*t^29 - 5676516846689*t^28 + 1972539056546*t^27 - 682571743150*t^26 + 234872372173*t^25 - 80267920805*t^24 + 27219690771*t^23 - 9155250476*t^22 + 3055090971*t^21 - 1012750174*t^20 + 334397922*t^19 - 110469915*t^18 + 36750901*t^17 - 12414889*t^16 + 4296838*t^15 - 1534857*t^14 + 567624*t^13 - 216790*t^12 + 84873*t^11 - 33719*t^10 + 13455*t^9 - 5344*t^8 + 2097*t^7 - 808*t^6 + 304*t^5 - 111*t^4 + 39*t^3 - 13*t^2 + 4*t - 1
*/

omega1 := -46702563171099*t^31 + 16291889793900*t^30 - 5676516846689*t^29 + 1972539056546*t^28 - 682571743150*t^27 + 234872372173*t^26 - 80267920805*t^25 + 27219690771*t^24 - 9155250476*t^23 + 3055090971*t^22 - 1012750174*t^21 + 334397922*t^20 - 110469915*t^19 + 36750901*t^18 - 12414889*t^17 + 4296838*t^16 - 1534857*t^15 + 567624*t^14 - 216790*t^13 + 84873*t^12 - 33719*t^11 + 13455*t^10 - 5344*t^9 + 2097*t^8 - 808*t^7 + 304*t^6 - 111*t^5 + 39*t^4 - 13*t^3 + 4*t^2 - t;

omega2 := 133902024572063*t^31 - 46702563171099*t^30 + 16291889793900*t^29 - 5676516846689*t^28 + 1972539056546*t^27 - 682571743150*t^26 + 234872372173*t^25 - 80267920805*t^24 + 27219690771*t^23 - 9155250476*t^22 + 3055090971*t^21 - 1012750174*t^20 + 334397922*t^19 - 110469915*t^18 + 36750901*t^17 - 12414889*t^16 + 4296838*t^15 - 1534857*t^14 + 567624*t^13 - 216790*t^12 + 84873*t^11 - 33719*t^10 + 13455*t^9 - 5344*t^8 + 2097*t^7 - 808*t^6 + 304*t^5 - 111*t^4 + 39*t^3 - 13*t^2 + 4*t - 1;

lambda1 := Integral(omega1);
lambda2 := Integral(omega2);

lambda1; lambda2;
/*
-46702563171099/32*t^32 + 16291889793900/31*t^31 - 5676516846689/30*t^30 +
    1972539056546/29*t^29 - 341285871575/14*t^28 + 234872372173/27*t^27 -
    80267920805/26*t^26 + 27219690771/25*t^25 - 2288812619/6*t^24 +
    3055090971/23*t^23 - 506375087/11*t^22 + 111465974/7*t^21 - 22093983/4*t^20
    + 36750901/19*t^19 - 12414889/18*t^18 + 4296838/17*t^17 - 1534857/16*t^16 +
    189208/5*t^15 - 15485*t^14 + 84873/13*t^13 - 33719/12*t^12 + 13455/11*t^11 -
    2672/5*t^10 + 233*t^9 - 101*t^8 + 304/7*t^7 - 37/2*t^6 + 39/5*t^5 - 13/4*t^4
    + 4/3*t^3 - 1/2*t^2
133902024572063/32*t^32 - 46702563171099/31*t^31 + 543062993130*t^30 -
    5676516846689/29*t^29 + 986269528273/14*t^28 - 682571743150/27*t^27 +
    234872372173/26*t^26 - 16053584161/5*t^25 + 9073230257/8*t^24 -
    9155250476/23*t^23 + 3055090971/22*t^22 - 1012750174/21*t^21 +
    167198961/10*t^20 - 110469915/19*t^19 + 36750901/18*t^18 - 12414889/17*t^17
    + 2148419/8*t^16 - 511619/5*t^15 + 283812/7*t^14 - 216790/13*t^13 +
    28291/4*t^12 - 33719/11*t^11 + 2691/2*t^10 - 5344/9*t^9 + 2097/8*t^8 -
    808/7*t^7 + 152/3*t^6 - 111/5*t^5 + 39/4*t^4 - 13/3*t^3 + 2*t^2 - t
*/

Re_lambda1series := 1/2 * (Evaluate(lambda1, (1 + i)*(T + U*i)) + Evaluate(lambda1, (1 - i)*(T - U*i)));
Im_lambda1series := 1/(2*i) * (Evaluate(lambda1, (1 + i)*(T + U*i)) - Evaluate(lambda1, (1 - i)*(T - U*i)));

Re_lambda2series := 1/2 * (Evaluate(lambda2, (1 + i)*(T + U*i)) + Evaluate(lambda2, (1 - i)*(T - U*i)));
Im_lambda2series := 1/(2*i) * (Evaluate(lambda2, (1 + i)*(T + U*i)) - Evaluate(lambda2, (1 - i)*(T - U*i)));

// Build the power series associated to the annihilating differentials, centered
// at (0,0) for now.

series_list := [Re_lambda1series, Im_lambda1series, Re_lambda2series, Im_lambda2series];
ann_series1 := 0;
ann_series2 := 0;
for j in [1..4] do
	ann_series1 := ann_series1 + norm_ker_bas[1][j] * series_list[j];
	ann_series2 := ann_series2 + norm_ker_bas[2][j] * series_list[j];
end for;

// We now find all simultaneous solutions to ann_series1 and ann_series2 modulo 2^3.

pow := 3;
R_pow<TT, UU> := PolynomialRing(Integers(2^pow), 2);

ann_series1_mod_2pow := ChangeRing(ann_series1, Integers(2^pow));
ann_series2_mod_2pow := ChangeRing(ann_series2, Integers(2^pow));

for xx in Integers(2^pow) do
	for yy in Integers(2^pow) do
		eval1 := Evaluate(ann_series1_mod_2pow, [xx, yy]);
		eval2 := Evaluate(ann_series2_mod_2pow, [xx, yy]);
		if (eval1 eq 0) and (eval2 eq 0) then
			[xx, yy];
		end if;
	end for;
end for;
/*
[ 0, 0 ]
[ 4, 4 ]
*/

// We will ultimately be looking unique solutions modulo 2^2.
// Here, we reduce the above solutions modulo 2^2:
mod4_list := [
	[ 0, 0 ],
	[ 4, 4 ]
];
[[Integers(2^2)!zz : zz in pair] : pair in mod4_list];
/*
[
    [ 0, 0 ],
    [ 0, 0 ]
]
*/

JacMat := JacobianMatrix([ann_series1, ann_series2]);
Valuation(Rationals()!Determinant(Evaluate(JacMat, [0, 0])), 2);
/*
1
*/

// PROPOSITION:
//
// The point (1 : 0 : 0) on X is the unique K-rational point in its residue
// disk.
//
// PROOF:
//
// We have shown that any common solution (T, U) to lambda1 and lambda2 on
// the residue disk of (1 : 0 : 0) must be congruent to (0, 0) modulo 2^2. Thus,
// it suffices to show that (0, 0) is the unique solution congruent to (0, 0)
// modulo 2^2. Since the Jacobian evaluated at (0, 0) has determinant with 2-adic
// valuation 1, this follows from Hensel.

/////////////////////////////////////////
//                                     //
// RESIDUE DISK CONTAINING (1 : 1 : 0) //
//                                     //
/////////////////////////////////////////

// PROPOSITION:
//
// The point (1 : 1 : 0) on X is the unique K-rational point in its residue
// disk.
//
// PROOF:
//
// Let P be a point in the residue disk of (1 : 1 : 0).
// The hyperelliptic involution maps P to a point in the residue disk of
// (1 : 0 : 0).
// Since (1 : 0 : 0) is the only point in its residue disk, the same must
// therefore be true for (1 : 1 : 0).

==> anc/KummerSurface.txt <==
////////////////////////////////////////////////////////////////////////////////
//                                                                            //
// The purpose of this calculation is to determine whether the sum P1 + P2,   //
// where P1 and P2 are the points on J_0(5) described in Lemma A.3 of the     //
// main article, is 2-divisible over K = QQ(i).                               //
//                                                                            //
// The answer is 'yes', and the K-rational point on the Jacobian whose double //
// is P1 + P2 is given.                                                       //
//                                                                            //
// The calculations were done in Magma (V2.25-3).                             //
//                                                                            //
////////////////////////////////////////////////////////////////////////////////

K<i> := QuadraticField(-1);
_<x> := PolynomialRing(K);

// Coefficients for our polynomial f.
f0 := 1;
f1 := 6;
f2 := 5;
f3 := 22;
f4 := 22;
f5 := 8;
f6 := 1;
C := HyperellipticCurve(f6*x^6 + f5*x^5 + f4*x^4 + f3*x^3 + f2*x^2 + f1*x + f0);
J := Jacobian(C);
P1 := C![1,1,0] - C![1,-1,0];
P2 := J![x^2 + 3*x + 1/2, 1/2*i*x];

KumJ := KummerSurface(J);
KumP1 := KumJ!P1;
KumP2 := KumJ!P2;
KumP1P2 := KumJ!(P1 + P2);
KumP1P2;
/*
(1 : 1/2*(3*i - 5) : 1/4*(3*i - 3) : 1/2*(-11*i + 7))
*/

P3<k1, k2, k3, k4> := ProjectiveSpace(K, 3);

// These formulas for duplication on the Kummer surface are from Flynn's
// Genus 2 site:
//    http://people.maths.ox.ac.uk/~flynn/genus2/kummer/duplication

delta1 :=
4*k1*k4^3
+
4*k4^2*(k1^2*f2-k2*k3*f5-3*k3^2*f6)
+
4*k4*(-4*k1^3*f0*f4+k1^3*f1*f3-8*k1^2*k2*f0*f5-2*k1^2*k3*f1*f5-12*k1*k2^2*
f0*f6-k1*k2^2*f1*f5-6*k1*k2*k3*f1*f6-2*k1*k2*k3*f2*f5-4*k1*k3^2*f2*f6-k1*k3^
2*f3*f5-2*k2^3*f1*f6-4*k2^2*k3*f2*f6-6*k2*k3^2*f3*f6-8*k3^3*f4*f6+2*k3^3*
f5^2)
+
4*k3^4*f4*f5^2+4*k1^4*f1^2*f4+4*k1^4*f0*f3^2-16*k3^4*f2*f6^2+4*k2^4*f0
*f5^2-16*k3^4*f4^2*f6-16*k2*k3^3*f3*f4*f6-16*k1^4*f0^2*f6-16*k1^4*f0*f2*
f4-4*k1^2*k2*k3*f1*f3*f5+4*k2^3*k3*f1*f5^2+4*k2*k3^3*f3*f5^2+4*k2^2*k3^2
*f2*f5^2-16*k1^3*k2*f0*f1*f6-32*k1^3*k2*f0*f2*f5+8*k1^3*k2*f1^2*f5+32*k1^
3*k3*f0*f2*f6-16*k1^3*k3*f0*f3*f5-16*k1^3*k3*f1^2*f6-64*k1^2*k2^2*f0*f2*f6
-8*k1^2*k2^2*f0*f3*f5+12*k1^2*k2^2*f1^2*f6-16*k1^2*k2*k3*f0*f4*f5-16*k1^
2*k2*k3*f1*f2*f6-48*k1^2*k3^2*f0*f4*f6+16*k1^2*k3^2*f0*f5^2+24*k1^2*k3^2
*f1*f3*f6-8*k1^2*k3^2*f1*f4*f5-16*k1^2*k3^2*f2^2*f6-32*k1*k2^3*f0*f3*f6-
16*k1*k2^2*k3*f0*f5^2-24*k1*k2^2*k3*f1*f3*f6-16*k1*k2*k3^2*f0*f5*f6-8*k1*k2
*k3^2*f1*f5^2-16*k1*k2*k3^2*f2*f3*f6+32*k1*k3^3*f0*f6^2-16*k1*k3^3*f1*f5*
f6-8*k1*k3^3*f3^2*f6-16*k2^4*f0*f4*f6-16*k2^3*k3*f0*f5*f6-16*k2^3*k3*f1*f4
*f6-48*k2^2*k3^2*f0*f6^2-8*k2^2*k3^2*f1*f5*f6-16*k2^2*k3^2*f2*f4*f6-32*
k2*k3^3*f1*f6^2+8*k3^4*f3*f5*f6;

delta2 :=
4*k2*k4^3
+
k4^2*(4*k1^2*f1+8*k1*k2*f2-8*k1*k3*f3+5*k2^2*f3+8*k2*k3*f4+4*k3^2*f5)
+
2*k4*(2*k1^3*f0*f3+8*k1^2*k2*f0*f4+k1^2*k2*f1*f3-8*k1^2*k3*f0*f5+8*k1^2*k3
*f1*f4-6*k1^2*k3*f2*f3+4*k1*k2^2*f0*f5+4*k1*k2^2*f1*f4-24*k1*k2*k3*f0*f6+8*
k1*k2*k3*f1*f5+8*k1*k2*k3*f2*f4-5*k1*k2*k3*f3^2-8*k1*k3^2*f1*f6+8*k1*k3^2*f2
*f5-6*k1*k3^2*f3*f4+2*k2^3*f1*f5+4*k2^2*k3*f1*f6+4*k2^2*k3*f2*f5+8*k2*k3^2
*f2*f6+k2*k3^2*f3*f5+2*k3^3*f3*f6)
+
k1^4*f1^2*f3+5*k1^2*k3^2*f3^3+16*k3^4*f1*f6^2+k3^4*f3*f5^2+16*k1^4*f0
^2*f5-8*k1*k2^2*k3*f1*f3*f5+32*k1^2*k2*k3*f1^2*f6-20*k1*k2*k3^2*f1*f3*f6-4
*k1^4*f0*f2*f3+32*k1^3*k2*f0^2*f6+16*k1^3*k2*f0*f1*f5-4*k1^3*k2*f0*f3^2-
32*k1^3*k3*f0*f2*f5+16*k1^3*k3*f0*f3*f4+16*k1^3*k3*f1^2*f5-6*k1^3*k3*f1*f3
^2+32*k1^2*k2^2*f0*f1*f6-4*k1^2*k2^2*f0*f3*f4+4*k1^2*k2^2*f1^2*f5-64*k1
^2*k2*k3*f0*f2*f6-20*k1^2*k2*k3*f0*f3*f5+32*k1^2*k2*k3*f0*f4^2+16*k1^2*k2*
k3*f1*f2*f5-12*k1^2*k2*k3*f1*f3*f4-20*k1^2*k3^2*f0*f3*f6-14*k1^2*k3^2*f1*
f3*f5+16*k1^2*k3^2*f1*f4^2+16*k1^2*k3^2*f2^2*f5-20*k1^2*k3^2*f2*f3*f4-4
*k1*k2^3*f0*f3*f5+8*k1*k2^3*f1^2*f6-56*k1*k2^2*k3*f0*f3*f6+32*k1*k2^2*k3*
f0*f4*f5+32*k1*k2^2*k3*f1*f2*f6-64*k1*k2*k3^2*f0*f4*f6+32*k1*k2*k3^2*f0*f5^
2+16*k1*k2*k3^2*f1*f4*f5+32*k1*k2*k3^2*f2^2*f6-12*k1*k2*k3^2*f2*f3*f5-32*k1
*k3^3*f1*f4*f6+16*k1*k3^3*f1*f5^2+16*k1*k3^3*f2*f3*f6-6*k1*k3^3*f3^2*f5-4
*k2^4*f0*f3*f6+8*k2^3*k3*f0*f5^2-4*k2^3*k3*f1*f3*f6+32*k2^2*k3^2*f0*f5*f6
+4*k2^2*k3^2*f1*f5^2-4*k2^2*k3^2*f2*f3*f6+32*k2*k3^3*f0*f6^2+16*k2*k3^3
*f1*f5*f6-4*k2*k3^3*f3^2*f6-4*k3^4*f3*f4*f6;

delta3 :=
4*k3*k4^3
+
4*k4^2*(-3*k1^2*f0-k1*k2*f1+k3^2*f4)
+
4*k4*(-8*k1^3*f0*f2+2*k1^3*f1^2-6*k1^2*k2*f0*f3-4*k1^2*k3*f0*f4-k1^2*k3*
f1*f3-4*k1*k2^2*f0*f4-6*k1*k2*k3*f0*f5-2*k1*k2*k3*f1*f4-2*k1*k3^2*f1*f5-2*k2
^3*f0*f5-12*k2^2*k3*f0*f6-k2^2*k3*f1*f5-8*k2*k3^2*f1*f6-4*k3^3*f2*f6+k3^3
*f3*f5)
+
4*k2^4*f1^2*f6-16*k1^4*f0^2*f4-16*k1^4*f0*f2^2+4*k3^4*f2*f5^2+4*k1^4*
f1^2*f2+4*k3^4*f3^2*f6-16*k3^4*f0*f6^2-8*k1^2*k3^2*f1*f2*f5+4*k1^3*k2*
f1^2*f3+4*k1^2*k2^2*f1^2*f4+4*k1*k2^3*f1^2*f5+8*k1^4*f0*f1*f3-32*k1^3*
k2*f0^2*f5-4*k1*k2*k3^2*f1*f3*f5-16*k1^3*k2*f0*f2*f3+32*k1^3*k3*f0^2*f6-16
*k1^3*k3*f0*f1*f5-8*k1^3*k3*f0*f3^2-48*k1^2*k2^2*f0^2*f6-8*k1^2*k2^2*f0
*f1*f5-16*k1^2*k2^2*f0*f2*f4-16*k1^2*k2*k3*f0*f1*f6-16*k1^2*k2*k3*f0*f3*f4-
8*k1^2*k2*k3*f1^2*f5-48*k1^2*k3^2*f0*f2*f6+24*k1^2*k3^2*f0*f3*f5-16*k1^2
*k3^2*f0*f4^2+16*k1^2*k3^2*f1^2*f6-16*k1*k2^3*f0*f1*f6-16*k1*k2^3*f0*f2*
f5-24*k1*k2^2*k3*f0*f3*f5-16*k1*k2^2*k3*f1^2*f6-16*k1*k2*k3^2*f0*f4*f5-16*
k1*k2*k3^2*f1*f2*f6+32*k1*k3^3*f0*f4*f6-16*k1*k3^3*f0*f5^2-16*k1*k3^3*f1*
f3*f6-16*k2^4*f0*f2*f6-32*k2^3*k3*f0*f3*f6-64*k2^2*k3^2*f0*f4*f6+12*k2^2*
k3^2*f0*f5^2-8*k2^2*k3^2*f1*f3*f6-16*k2*k3^3*f0*f5*f6-32*k2*k3^3*f1*f4*f6
+8*k2*k3^3*f1*f5^2-16*k3^4*f2*f4*f6;

delta4 :=
k4^4
+
0
+
2*k4^2*(4*k1^2*f0*f4-k1^2*f1*f3+4*k1*k2*f0*f5+8*k1*k3*f0*f6+4*k2^2*f0*f6+4*
k2*k3*f1*f6+4*k3^2*f2*f6-k3^2*f3*f5)
+
4*k4*(-2*k3^3*f3^2*f6-2*k1^3*f0*f3^2-2*k3^3*f2*f5^2+8*k1^2*k3*f0*f2*f6-2
*k1^3*f1^2*f4+16*k1*k2^2*f0*f2*f6-4*k1*k2^2*f1^2*f6+k1*k2*k3*f1*f3*f5+8*k1
^3*f0*f2*f4+12*k1^2*k2*f0*f2*f5-3*k1^2*k2*f1^2*f5+4*k1^2*k3*f0*f3*f5-2*k1
^2*k3*f1^2*f6+2*k1*k2^2*f0*f3*f5+20*k1*k2*k3*f0*f3*f6+8*k1*k3^2*f0*f4*f6-2*
k1*k3^2*f0*f5^2+4*k1*k3^2*f1*f3*f6+4*k2^3*f0*f3*f6+16*k2^2*k3*f0*f4*f6-4*
k2^2*k3*f0*f5^2+2*k2^2*k3*f1*f3*f6+12*k2*k3^2*f1*f4*f6-3*k2*k3^2*f1*f5^2+
8*k3^3*f2*f4*f6)
+
16*k3^4*f2^2*f6^2+k3^4*f3^2*f5^2-2*k1^4*f1^3*f5+16*k2^4*f0^2*f6^2+k1
^4*f1^2*f3^2+16*k1^4*f0^2*f4^2-4*k1^4*f0*f1^2*f6+16*k1^4*f0*f2^2*f4+
16*k1^2*k2*k3*f0*f1*f5^2-16*k3^4*f1*f3*f6^2-8*k1*k2*k3^2*f0*f3*f5^2-2*k3
^4*f1*f5^3+16*k3^4*f0*f4*f6^2+16*k1^4*f0^2*f2*f6+k2^4*f1^2*f5^2-16*k1
^4*f0^2*f3*f5+8*k1^4*f0*f1*f2*f5-8*k1^4*f0*f1*f3*f4-4*k1^4*f0*f2*f3^2-4*
k1^4*f1^2*f2*f4-32*k1^3*k2*f0^2*f3*f6+32*k1^3*k2*f0^2*f4*f5+32*k1^3*k2*
f0*f1*f2*f6-16*k1^3*k2*f0*f1*f3*f5+32*k1^3*k2*f0*f2^2*f5-8*k1^3*k2*f1^3*f6
-8*k1^3*k2*f1^2*f2*f5-64*k1^3*k3*f0^2*f4*f6+32*k1^3*k3*f0^2*f5^2+16*k1^
3*k3*f0*f1*f3*f6+16*k1^3*k3*f0*f2*f3*f5-4*k1^3*k3*f1^2*f3*f5+32*k1^2*k2^2*
f0^2*f4*f6+16*k1^2*k2^2*f0^2*f5^2-24*k1^2*k2^2*f0*f1*f3*f6+64*k1^2*k2^
2*f0*f2^2*f6+8*k1^2*k2^2*f0*f2*f3*f5-16*k1^2*k2^2*f1^2*f2*f6-2*k1^2*k2^
2*f1^2*f3*f5+64*k1^2*k2*k3*f0^2*f5*f6-32*k1^2*k2*k3*f0*f1*f4*f6+64*k1^2*k2
*k3*f0*f2*f3*f6+8*k1^2*k2*k3*f0*f3^2*f5-8*k1^2*k2*k3*f1^2*f3*f6+64*k1^2*k3
^2*f0^2*f6^2+96*k1^2*k3^2*f0*f2*f4*f6-32*k1^2*k3^2*f0*f2*f5^2-16*k1^2*
k3^2*f0*f3^2*f6+8*k1^2*k3^2*f0*f3*f4*f5-32*k1^2*k3^2*f1^2*f4*f6+12*k1^2
*k3^2*f1^2*f5^2+8*k1^2*k3^2*f1*f2*f3*f6+32*k1*k2^3*f0^2*f5*f6+32*k1*k2^
3*f0*f2*f3*f6-8*k1*k2^3*f1^2*f3*f6+64*k1*k2^2*k3*f0^2*f6^2+32*k1*k2^2*k3*
f0*f1*f5*f6+48*k1*k2^2*k3*f0*f3^2*f6+64*k1*k2*k3^2*f0*f1*f6^2-32*k1*k2*k3^
2*f0*f2*f5*f6+64*k1*k2*k3^2*f0*f3*f4*f6+16*k1*k2*k3^2*f1^2*f5*f6+8*k1*k2*k3
^2*f1*f3^2*f6-64*k1*k3^3*f0*f2*f6^2+16*k1*k3^3*f0*f3*f5*f6+32*k1*k3^3*f1
^2*f6^2+16*k1*k3^3*f1*f3*f4*f6-4*k1*k3^3*f1*f3*f5^2+16*k2^4*f0*f2*f4*f6-4
*k2^4*f0*f2*f5^2-4*k2^4*f1^2*f4*f6+32*k2^3*k3*f0*f1*f6^2+32*k2^3*k3*f0*
f3*f4*f6-8*k2^3*k3*f0*f3*f5^2+32*k2^2*k3^2*f0*f2*f6^2-24*k2^2*k3^2*f0*f3
*f5*f6+64*k2^2*k3^2*f0*f4^2*f6-16*k2^2*k3^2*f0*f4*f5^2+16*k2^2*k3^2*f1
^2*f6^2+8*k2^2*k3^2*f1*f3*f4*f6-2*k2^2*k3^2*f1*f3*f5^2-32*k2*k3^3*f0*f3
*f6^2+32*k2*k3^3*f0*f4*f5*f6-8*k2*k3^3*f0*f5^3+32*k2*k3^3*f1*f2*f6^2-16*
k2*k3^3*f1*f3*f5*f6+32*k2*k3^3*f1*f4^2*f6-8*k2*k3^3*f1*f4*f5^2-4*k3^4*f0*
f5^2*f6+8*k3^4*f1*f4*f5*f6-8*k3^4*f2*f3*f5*f6+16*k3^4*f2*f4^2*f6-4*k3^4*
f2*f4*f5^2-4*k3^4*f3^2*f4*f6;

// Projective coordinates for the image of P1 + P2 on the Kummer surface,
// which was determined above.
x1 := 1;
x2 := 1/2*(3*i - 5);
x3 := 1/4*(3*i - 3);
x4 := 1/2*(-11*i + 7);

// Solving for the points [k1, k2, k3, k4] on the Kummer surface which
// are the images of halves of P1 + P2; i.e., solving for the preimages
// of the image of P1 + P2 on the Kummer surface under the duplication
// map given by
//     [delta1, delta2, delta3, delta4].
S := Scheme(P3, [x2*delta1 - x1*delta2, x3*delta1 - x1*delta3, x4*delta1 - x1*delta4]);
Dimension(S); Degree(S);
/*
0
64
*/

// There is one K-rational point on the zero-dimensional scheme S; this
// is our candidate for half of P1 + P2.
ptsS := Points(S);
ptsS;
/*
{@ (1/82*(-5*i - 4) : 1/82*(15*i + 12) : 1/82*(-i - 9) : 1) @}
*/

// Pull Q back to the Jacobian J; there are two K-rational points on J
// that map down to Q.
Q := KumJ![1/82*(-5*i - 4), 1/82*(15*i + 12), 1/82*(-i - 9), 1];
JQ := Points(J, Q);
JQ;
/*
{@ (x^2 + 3*x - i + 1, (i + 1)*x + i + 2, 2), (x^2 + 3*x - i + 1, (-i - 1)*x - i
    - 2, 2) @}
*/

// We now verify that the second point listed above is half of P + Q.
R := JQ[2];
2*R eq (P1 + P2);
/*
true
*/

==> anc/main.txt <==
////////////////////////////////////////////////////////////////////////////////
// These are the computations for the article "Preperiodic points for         //
// quadratic polynomials over cyclotomic quadratic fields," by John R. Doyle. // 
//                                                                            //
// The calculations were done in Magma (V2.25-3).                             //
//                                                                            //
////////////////////////////////////////////////////////////////////////////////

// NOTE: Throughout, we are using 'i' to denote a square root of -1, and 'w' to
//       denote a primitive cube root of unity.

/////////////////
//             //
// EXAMPLE 3.5 //
//             //
/////////////////

A := EllipticCurve([1, 0, 0, -1, 0]);
CremonaReference(A); Rank(A); #TorsionSubgroup(A);
/*
65a1
1 true
2
*/

// The rank and torsion subgroup stay the same upon base change to QQ(sqrt(5)).

L<a> := QuadraticField(5);
AL := BaseExtend(A,L);
Rank(AL); #TorsionSubgroup(AL);
/*
1 true
2
*/

// However, A obtains a new point over L.
AL![(1 + a)/2, 1, 1] in AL;
/*
true (1/2*(a + 1) : 1 : 1)
*/

/////////////////
//             //
// EXAMPLE 3.7 //
//             //
/////////////////

_<x> := PolynomialRing(Rationals());
X := HyperellipticCurve((x^2 + 1)*(2*x^4 + x^3 + 2*x^2 + 2*x + 2));
J := Jacobian(X);

// There are only two points on J(QQ), namely the identity and the point
// corresponding to the divisor class of
//     (i, 0) + (-i, 0) - inf+ - inf-,
// where i is a square root of -1.

RankBounds(J); #TorsionSubgroup(J); Points(J : Bound := 10);
/*
0 0
2
{@ (1, 0, 0), (x^2 + 1, 0, 2) @}
*/

// There are no additional points on the Jacobian when base extending to QQ(i).

L<i> := QuadraticField(-1);
XL := BaseExtend(X, L);
JL := Jacobian(XL);
RankBounds(J); #TorsionSubgroup(J);
/*
0 0
2
*/

/////////////////
//             //
// THEOREM 4.3 //
//             //
/////////////////

/*------
  11A3
------*/

_<x> := PolynomialRing(Rationals());
X := HyperellipticCurve(2*(x^3 + x^2 - x + 1));
E := MinimalModel(EllipticCurve(X));
CremonaReference(E);
/*
11a3
*/

for p in [2,3] do
    p, #Points(ChangeRing(E, GF(p^2)));
end for;
/*
2 5
3 15
*/

/*------
  15A8
------*/

_<x> := PolynomialRing(Rationals());
X := HyperellipticCurve((5*x^2 - 1)*(x^2 + 3));
E := MinimalModel(EllipticCurve(X, X![1,4,1]));
CremonaReference(E);
/*
15a8
*/
 
for p in [2, 13] do
    p; TorsionSubgroup(ChangeRing(E, GF(p^2)));
end for;
/*
2
Abelian Group isomorphic to Z/8
Defined on 1 generator
Relations:
    8*$.1 = 0
13
Abelian Group isomorphic to Z/2 + Z/96
Defined on 2 generators
Relations:
    2*$.1 = 0
    96*$.2 = 0
*/

for d in [-15, -3, 5] do
    MW := TorsionSubgroup(BaseExtend(E, QuadraticField(d)));
    d; MW;
end for;
/*
-15
Abelian Group isomorphic to Z/2 + Z/4
Defined on 2 generators
Relations:
    2*MW.1 = 0
    4*MW.2 = 0
-3
Abelian Group isomorphic to Z/8
Defined on 1 generator
Relations:
    8*MW.1 = 0
5
Abelian Group isomorphic to Z/8
Defined on 1 generator
Relations:
    8*MW.1 = 0
*/

/*------
  17A4
------*/

_<x> := PolynomialRing(Rationals());
X := HyperellipticCurve(5*x^4 - 8*x^3 + 6*x^2 + 8*x + 5);
E := MinimalModel(EllipticCurve(X, X![1,4,1]));
CremonaReference(E);
/*
17a4
*/

for p in [3, 5] do
    p; TorsionSubgroup(ChangeRing(E, GF(p^2)));
end for;
/*
3
Abelian Group isomorphic to Z/4 + Z/4
Defined on 2 generators
Relations:
    4*$.1 = 0
    4*$.2 = 0
5
Abelian Group isomorphic to Z/2 + Z/16
Defined on 2 generators
Relations:
    2*$.1 = 0
    16*$.2 = 0
*/

MW := TorsionSubgroup(BaseExtend(E, QuadraticField(17)));
MW;
/*
Abelian Group isomorphic to Z/2 + Z/4
Defined on 2 generators
Relations:
    2*MW.1 = 0
    4*MW.2 = 0
*/

/*------
  24A4
------*/

_<x> := PolynomialRing(Rationals());
X := HyperellipticCurve(-(x^2 - 3)*(x^2 + 1));
E := MinimalModel(EllipticCurve(X, X![1,2,1]));
CremonaReference(E);
/*
24a4
*/

for p in [5, 7] do
    p; TorsionSubgroup(ChangeRing(E, GF(p^2)));
end for;
/*
5
Abelian Group isomorphic to Z/2 + Z/16
Defined on 2 generators
Relations:
    2*$.1 = 0
    16*$.2 = 0
7
Abelian Group isomorphic to Z/8 + Z/8
Defined on 2 generators
Relations:
    8*$.1 = 0
    8*$.2 = 0
*/

for d in [-3, -1, 3] do
    MW := TorsionSubgroup(BaseExtend(E, QuadraticField(d)));
    d; MW;
end for;
/*
-3
Abelian Group isomorphic to Z/2 + Z/4
Defined on 2 generators
Relations:
    2*MW.1 = 0
    4*MW.2 = 0
-1
Abelian Group isomorphic to Z/8
Defined on 1 generator
Relations:
    8*MW.1 = 0
3
Abelian Group isomorphic to Z/8
Defined on 1 generator
Relations:
    8*MW.1 = 0
*/

/*------
  40A3
------*/

_<x> := PolynomialRing(Rationals());
X := HyperellipticCurve(2*(x^4 + 2*x^3 - 2*x + 1));
E := MinimalModel(EllipticCurve(X, X![1,2,1]));
CremonaReference(E);
/*
40a3
*/

for p in [3, 17] do
    p; TorsionSubgroup(ChangeRing(E, GF(p^2)));
end for;
/*
3
Abelian Group isomorphic to Z/4 + Z/4
Defined on 2 generators
Relations:
    4*$.1 = 0
    4*$.2 = 0
17
Abelian Group isomorphic to Z/2 + Z/160
Defined on 2 generators
Relations:
    2*$.1 = 0
    160*$.2 = 0
*/

MW := TorsionSubgroup(BaseExtend(E, QuadraticField(5)));
MW;
/*
Abelian Group isomorphic to Z/2 + Z/4
Defined on 2 generators
Relations:
    2*MW.1 = 0
    4*MW.2 = 0
*/

/////////////////////
//                 //
// PROPOSITION 4.4 //
//                 //
/////////////////////

/*------
  15A8
------*/

// For the graph 10(2,1,1)b

_<x> := PolynomialRing(Rationals());
X := HyperellipticCurve((5*x^2 - 1)*(x^2 + 3));
E := MinimalModel(EllipticCurve(X, X![1,4,1]));
for d in [-15, -3, 5] do
    Ed := QuadraticTwist(E, d);
    Rank(Ed);
end for;
/*
0 true
0 true
0 true
*/

/*------
  17A4
------*/

// For the graph 10(2,1,1)a

_<x> := PolynomialRing(Rationals());
X := HyperellipticCurve(5*x^4 - 8*x^3 + 6*x^2 + 8*x + 5);
E := MinimalModel(EllipticCurve(X, X![1,4,1]));
E17 := QuadraticTwist(E, 17);
Rank(E17);
/*
1 true
*/

/*------
  24A4
------*/

// For the graph 8(1,1)a

_<x> := PolynomialRing(Rationals());
X := HyperellipticCurve(-(x^2 - 3)*(x^2 + 1));
E := MinimalModel(EllipticCurve(X, X![1,2,1]));
for d in [-3, -1, 3] do
    Ed := QuadraticTwist(E, d);
    Rank(Ed);
end for;
/*
0 true
0 true
0 true
*/

/*------
  40A3
------*/

// For the graph 8(2)a

_<x> := PolynomialRing(Rationals());
X := HyperellipticCurve(2*(x^4 + 2*x^3 - 2*x + 1));
E := MinimalModel(EllipticCurve(X, X![1,2,1]));
E5 := QuadraticTwist(E, 5);
Rank(E5);
/*
0 true
*/

///////////////
//           //
// LEMMA 4.8 //
//           //
///////////////

_<x> := PolynomialRing(Rationals());
X := HyperellipticCurve(x^6 + 2*x^5 + 5*x^4 + 10*x^3 + 10*x^2 + 4*x + 1);
inf_p := X![1,1,0];
inf_n := X![1,-1,0];
J := Jacobian(X);
#TorsionSubgroup(J); Order(inf_n - inf_p);
/*
21
21
*/

///////////////
//           //
// LEMMA 4.9 //
//           //
///////////////

A6<A,B,C,D,t,n> := AffineSpace(Rationals(),6);

f1 := 2*(-1 + A*B) + 3*(-1 + A)*(1 + A)*t;
f2 := -5 + B^2 + 2*A*C - 3*(-1 + A)*(1 + A)*(t^2 + n);
f3 := 2*(-5 + B*C + A*D) + (-1 + A)*(1 + A)*t*(t^2 + 6*n);
f4 := -10 + C^2 + 2*B*D - 3*(-1 + A)*(1 + A)*n*(t^2 + n);
f5 := 2*(-2 + C*D) + 3*(-1 + A)*(1 + A)*n^2*t;
f6 := (-1 + D)*(1 + D) - (-1 + A)*(1 + A)*n^3;

S := Scheme(A6,[f1,f2,f3,f4,f5,f6]);
Dimension(S); Degree(S);
/*
0
80
*/

ptsS := PointsOverSplittingField(S);

// Find the points on S with t, n both quadratic over QQ:

for P in ptsS do
    minpoly1 := MinimalPolynomial(P[5]);
    minpoly2 := MinimalPolynomial(P[6]);
    if Degree(minpoly1) le 2 and Degree(minpoly2) le 2 then
        P;
        minpoly1;
        minpoly2;
        "------------------";
    end if;
end for;
/*
(-1/3, 1, 2, 1/3, -1, 1)
$.1 + 1
$.1 - 1
------------------
(1/3, -1, -2, -1/3, -1, 1)
$.1 + 1
$.1 - 1
------------------
(-4/3*r55 - 5/3, -4*r55 + 1, 6, 4/3*r55 + 5/3, -2*r55 - 2, r55)
$.1^2 + 2*$.1 + 4
$.1^2 + $.1 + 1
------------------
(4/3*r55 + 5/3, 4*r55 - 1, -6, -4/3*r55 - 5/3, -2*r55 - 2, r55)
$.1^2 + 2*$.1 + 4
$.1^2 + $.1 + 1
------------------
(-4/3*r56 - 5/3, -4*r56 + 1, 6, 4/3*r56 + 5/3, -2*r56 - 2, r56)
$.1^2 + 2*$.1 + 4
$.1^2 + $.1 + 1
------------------
(4/3*r56 + 5/3, 4*r56 - 1, -6, -4/3*r56 - 5/3, -2*r56 - 2, r56)
$.1^2 + 2*$.1 + 4
$.1^2 + $.1 + 1
------------------
(-r57, -3*r57, 0, r57, -1, 1)
$.1 + 1
$.1 - 1
------------------
(-r58, -3*r58, 0, r58, -1, 1)
$.1 + 1
$.1 - 1
------------------
*/

/////////////////
//             //
// THEOREM 4.6 //
//             //
/////////////////

/*--------
  J_1(4)
--------*/

_<x> := PolynomialRing(Rationals());
X := HyperellipticCurve(-x*(x^2 + 1)*(x^2 - 2*x - 1));
BadPrimes(X);
/*
[ 2 ]
*/

for p in [3, 5] do
    Xp2 := ChangeRing(X, GF(p^2));
    Jp2 := Jacobian(Xp2);
    p; AbelianGroup(Jp2);
end for;
/*
3
Abelian Group isomorphic to Z/2 + Z/2 + Z/2 + Z/10
Defined on 4 generators
Relations:
    2*$.1 = 0
    2*$.2 = 0
    2*$.3 = 0
    10*$.4 = 0
5
Abelian Group isomorphic to Z/2 + Z/2 + Z/4 + Z/40
Defined on 4 generators
Relations:
    2*$.1 = 0
    2*$.2 = 0
    4*$.3 = 0
    40*$.4 = 0
*/

/*----------
  J_1(1,3)
----------*/

_<x> := PolynomialRing(Rationals());
X := HyperellipticCurve(x^6 + 2*x^5 + 5*x^4 + 10*x^3 + 10*x^2 + 4*x + 1);
BadPrimes(X);
/*
[ 2, 3 ]
*/

for p in [5, 11] do
    Xp2 := ChangeRing(X, GF(p^2));
    Jp2 := Jacobian(Xp2);
    p; AbelianGroup(Jp2);
end for;
/*
5
Abelian Group isomorphic to Z/21 + Z/21
Defined on 2 generators
Relations:
    21*$.1 = 0
    21*$.2 = 0
11
Abelian Group isomorphic to Z/12 + Z/1092
Defined on 2 generators
Relations:
    12*$.1 = 0
    1092*$.2 = 0
[ <2, 2>, <3, 1>, <7, 1>, <13, 1> ]
*/

/*----------
  J_1(2,3)
----------*/

_<x> := PolynomialRing(Rationals());
X := HyperellipticCurve(x^6 + 2*x^5 + x^4 + 2*x^3 + 6*x^2 + 4*x + 1);
BadPrimes(X);
/*
[ 2, 13 ]
*/

for p in [3, 5] do
    Xp2 := ChangeRing(X, GF(p^2));
    Jp2 := Jacobian(Xp2);
    p; Factorization(#AbelianGroup(Jp2));
end for;
/*
3
[ <3, 1>, <19, 1> ]
5
[ <19, 2> ]
*/

/*------------
  J_1((2,3))
------------*/

_<x> := PolynomialRing(Rationals());
X := HyperellipticCurve(x^6 - 2*x^4 + 2*x^3 + 5*x^2 + 2*x + 1);
BadPrimes(X);
/*
[ 2, 743 ]
*/

for p in [3, 5] do
    Xp2 := ChangeRing(X, GF(p^2));
    Jp2 := Jacobian(Xp2);
    p; Factorization(#AbelianGroup(Jp2));
end for;
/*
3
[ <3, 4> ]
5
[ <19, 1>, <43, 1> ]
*/

//////////////////////
//                  //
// PROPOSITION 4.10 //
//                  //
//////////////////////

// G = 8(4)
// Points on J_1(G) over QQ(i) and QQ(sqrt(-2)).

_<x> := PolynomialRing(Rationals());
f := -x*(x^2 + 1)*(x^2 - 2*x - 1);

// First, we calculate the ranks of the twists by -1 and 2, to show that the
// rank doesn't change over QQ(i) and QQ(sqrt(2)).

X1 := HyperellipticCurve(-f);
J1 := Jacobian(X1);
X2 := HyperellipticCurve(2*f);
J2 := Jacobian(X2);
RankBound(J1); RankBound(J2);
/*
0
0
*/

// Now we continue working with the original curve.
//
// Note that Magma cannot yet enumerate points of bounded height on Jacobians
// over number fields other than QQ. We therefore search for rational points,
// then build the additional points over QQ(i) and QQ(sqrt(-2)) manually.

X := HyperellipticCurve(f);
J := Jacobian(X);
ptsJ := Points(J : Bound := 2); ptsJ;
/*
{@ (1, 0, 0), (x^2 + 2*x + 1, 4*x + 2, 2), (x^2 + 2*x + 1, -4*x - 2, 2), (x^2 -
    2*x + 1, 2*x, 2), (x^2 - 2*x + 1, -2*x, 2), (x + 1, 2, 1), (x + 1, -2, 1),
(x, 0, 1), (x - 1, 2, 1), (x - 1, -2, 1), (x^2 + x, 2*x, 2), (x^2 + x, -2*x, 2),
(x^2 - 1, 2*x, 2), (x^2 - 1, -2*x, 2), (x^2 - 1, 2, 2), (x^2 - 1, -2, 2), (x^2 +
    1, 0, 2), (x^2 - x, 2*x, 2), (x^2 - x, -2*x, 2), (x^2 - 2*x - 1, 0, 2) @}
*/

K1<i> := QuadraticField(-1);
K2<j> := QuadraticField(2);

X1 := ChangeRing(X,K1);
X2 := ChangeRing(X,K2);

J1 := Jacobian(X1);
J2 := Jacobian(X2);

// Constructing points on J(QQ(i))

new_ptsJ1 := [];
for n in [1..20] do
    P := ptsJ[n];
    Q := J1!P + J1![[X1![0,0,1], X1![i,0,1]], [X1![1,0,0], X1![1,0,0]]];
    Append(~new_ptsJ1, Q);
end for;
new_ptsJ1;
/*
[ (x^2 - i*x, 0, 2), (x^2 + (i - 1)*x - i, (i - 1)*x - i - 1, 2), (x^2 + (i -
    1)*x - i, (-i + 1)*x + i + 1, 2), (x^2 + (i - 3)*x + i, (3*i + 3)*x - i + 1,
2), (x^2 + (i - 3)*x + i, (-3*i - 3)*x + i - 1, 2), (x^2 + (-i - 3)*x - i, (3*i
    - 3)*x - i - 1, 2), (x^2 + (-i - 3)*x - i, (-3*i + 3)*x + i + 1, 2), (x - i,
0, 1), (x^2 + (3*i - 1)*x + i, (3*i - 5)*x + i - 1, 2), (x^2 + (3*i - 1)*x + i,
(-3*i + 5)*x - i + 1, 2), (x^2 + (-i + 1)*x - i, (-i + 1)*x - i - 1, 2), (x^2 +
    (-i + 1)*x - i, (i - 1)*x + i + 1, 2), (x^2 + (i + 1)*x + i, (-i - 1)*x - i
    + 1, 2), (x^2 + (i + 1)*x + i, (i + 1)*x + i - 1, 2), (x^2 + (-3*i - 1)*x -
    i, (3*i + 5)*x + i + 1, 2), (x^2 + (-3*i - 1)*x - i, (-3*i - 5)*x - i - 1,
2), (x^2 + i*x, 0, 2), (x^2 + (-i - 1)*x + i, (i + 1)*x - i + 1, 2), (x^2 + (-i
    - 1)*x + i, (-i - 1)*x + i - 1, 2), (x + i, 0, 1) ]
*/

// Constructing points on J(QQ(sqrt(-2)))

new_ptsJ2 := [];
for n in [1..20] do
    P := ptsJ[n];
    Q := J2!P + J2![[X2![0,0,1], X2![j + 1,0,1]], [X2![1,0,0], X2![1,0,0]]];
    Append(~new_ptsJ2, Q);
end for;
new_ptsJ2;
/*
[ (x^2 + (-j - 1)*x, 0, 2), (x^2 + (-j + 2)*x + j + 1, (-3*j + 4)*x - j - 2, 2),
(x^2 + (-j + 2)*x + j + 1, (3*j - 4)*x + j + 2, 2), (x^2 + j*x + j - 1, (j +
    2)*x + j, 2), (x^2 + j*x + j - 1, (-j - 2)*x - j, 2), (x^2 + (-3*j + 4)*x +
    j - 1, (-9*j + 14)*x + 3*j - 4, 2), (x^2 + (-3*j + 4)*x + j - 1, (9*j -
    14)*x - 3*j + 4, 2), (x - j - 1, 0, 1), (x^2 + (j + 2)*x - j + 1, (-3*j -
    4)*x - j + 2, 2), (x^2 + (j + 2)*x - j + 1, (3*j + 4)*x + j - 2, 2), (x^2 -
    j*x - j - 1, (-j + 2)*x - j, 2), (x^2 - j*x - j - 1, (j - 2)*x + j, 2), (x^2
    + (3*j + 4)*x - j - 1, (9*j + 14)*x - 3*j - 4, 2), (x^2 + (3*j + 4)*x - j -
    1, (-9*j - 14)*x + 3*j + 4, 2), (x^2 + (j - 2)*x - j + 1, -j*x + j - 2, 2),
(x^2 + (j - 2)*x - j + 1, j*x - j + 2, 2), (x + j - 1, 0, 1), (x^2 + (-j - 2)*x
    + j + 1, -j*x + j + 2, 2), (x^2 + (-j - 2)*x + j + 1, j*x - j - 2, 2), (x^2
    + (j - 1)*x, 0, 2) ]
*/

// G = 10(3,1,1)
// Points on J_1(G) over QQ(omega).

_<x> := PolynomialRing(Rationals());
f := x^6 + 2*x^5 + 5*x^4 + 10*x^3 + 10*x^2 + 4*x + 1;

// First, we calculate the ranks of the twist by -3, to show that the rank
// doesn't change over QQ(w).

X3 := HyperellipticCurve(-3*f);
J3 := Jacobian(X3);
RankBound(J3);
/*
0
*/

// Now find QQ(w)-rational torsion points on the original Jacobian.

X := HyperellipticCurve(f);
J := Jacobian(X);
ptsJ := Points(J : Bound := 6); ptsJ;
/*
{@ (1, 0, 0), (1, x^3 + x^2, 2), (1, -x^3 - x^2, 2), (x^2 + 2*x + 1, x, 2), (x^2
    + 2*x + 1, -x, 2), (x^2, 2*x + 1, 2), (x^2, -2*x - 1, 2), (x + 1, x^3, 2),
(x + 1, -x^3, 2), (x + 1, x^3 + 2, 2), (x + 1, -x^3 - 2, 2), (x, x^3 - 1, 2),
(x, -x^3 + 1, 2), (x, x^3 + 1, 2), (x, -x^3 - 1, 2), (x^2 + x, 2*x + 1, 2), (x^2
    + x, -2*x - 1, 2), (x^2 + x, 1, 2), (x^2 + x, -1, 2), (x^2 + x + 1, x - 1,
2), (x^2 + x + 1, -x + 1, 2) @}
*/

K<w> := CyclotomicField(3);
XK := ChangeRing(X,K);
JK := Jacobian(XK);

// Construct a particular point of order 3 on J(QQ(w)) \ J(QQ), then verify that
// it does, in fact, have order 3:

Q := JK![[XK![w,w-1,1], XK![w,w-1,1]], [XK![1,1,0], XK![1,-1,0]]];
Q eq JK!0; 3*Q eq JK!0;
/*
false
true
*/

// Since #J(QQ) = 21 and #J(QQ(w)) = 63, every point on J(QQ(w)) is equal to
// exactly one of P, P + Q, and P + 2*Q for some rational point P.

new_ptsJK := [];
for n in [1..21] do
    P := ptsJ[n];
    Q1 := JK!P + Q;
    Q2 := Q1 + Q;
    Append(~new_ptsJK, Q1);
    Append(~new_ptsJK, Q2);
end for;
new_ptsJK;
/*
[ (x^2 - 2*w*x - w - 1, (3*w + 3)*x + w + 2, 2), (x^2 - 2*w*x - w - 1, (-3*w -
    3)*x - w - 2, 2), (x^2 + (2*w + 1)*x + w + 1, (-w - 1)*x - 1, 2), (x^2 + (w
    + 2)*x + w + 1, w*x + w + 1, 2), (x^2 + (w + 2)*x + w + 1, -w*x - w - 1, 2),
(x^2 + (2*w + 1)*x + w + 1, (w + 1)*x + 1, 2), (x^2 + (w + 1)*x, (-2*w + 1)*x +
    1, 2), (x^2 - w*x - 2*w - 1, (-2*w - 2)*x - 3*w - 2, 2), (x^2 - w*x - 2*w -
    1, (2*w + 2)*x + 3*w + 2, 2), (x^2 + (w + 1)*x, (2*w - 1)*x - 1, 2), (x + w
    + 1, -x^3 - w - 1, 2), (x^2 + 1/3*(-w + 4)*x + 1/3*(w + 2), 1/3*(-3*w + 1)*x
    + 2/3, 2), (x^2 + 1/3*(-w + 4)*x + 1/3*(w + 2), 1/3*(3*w - 1)*x - 2/3, 2),
(x + w + 1, x^3 + w + 1, 2), (x^2 + 1/3*(w + 5)*x + 1/3*(-w + 1), 1/3*(3*w +
    4)*x + 2/3, 2), (x + w + 1, -x^3 + w + 3, 2), (x + w + 1, x^3 - w - 3, 2),
(x^2 + 1/3*(w + 5)*x + 1/3*(-w + 1), 1/3*(-3*w - 4)*x - 2/3, 2), (x^2 - w*x, -x
    + 1, 2), (x^2 - w*x, (2*w + 3)*x + 1, 2), (x^2 - w*x, (-2*w - 3)*x - 1, 2),
(x^2 - w*x, x - 1, 2), (x^2 + (-w + 1)*x - w, (-3*w - 1)*x - 3*w - 2, 2), (x^2 +
    (-w + 1)*x - w, (w + 1)*x + w, 2), (x^2 + (-w + 1)*x - w, (-w - 1)*x - w,
2), (x^2 + (-w + 1)*x - w, (3*w + 1)*x + 3*w + 2, 2), (x^2 + (w + 1)*x, x - 1,
2), (x^2 + (w + 1)*x + 2*w + 1, -2*w*x - 3*w - 1, 2), (x^2 + (w + 1)*x + 2*w +
    1, 2*w*x + 3*w + 1, 2), (x^2 + (w + 1)*x, -x + 1, 2), (x - w, x^3 - w, 2),
(x - w, x^3 + w - 2, 2), (x - w, -x^3 - w + 2, 2), (x - w, -x^3 + w, 2), (x^2 +
    (-2*w - 1)*x - w, -w*x + 1, 2), (x^2 + (w + 2)*x + w + 1, (3*w + 2)*x + 3*w
    + 1, 2), (x^2 + (w + 2)*x + w + 1, (-3*w - 2)*x - 3*w - 1, 2), (x^2 + (-2*w
    - 1)*x - w, w*x - 1, 2), (x^2 + (2*w + 2)*x + w, 3*w*x + w - 1, 2), (x^2 + x
    + 1, (-2*w - 1)*x - 2*w - 1, 2), (x^2 + x + 1, (2*w + 1)*x + 2*w + 1, 2),
(x^2 + (2*w + 2)*x + w, -3*w*x - w + 1, 2) ]
*/

//////////////////////
//                  //
// PROPOSITION 4.11 //
//                  //
//////////////////////

_<x> := PolynomialRing(Rationals());
X := HyperellipticCurve(x^6 + 8*x^5 + 22*x^4 + 22*x^3 + 5*x^2 + 6*x + 1);
BadPrimes(X);
/*
[ 2, 3701 ]
*/

for p in [3, 5] do
    Xp2 := ChangeRing(X, GF(p^2));
    Jp2 := Jacobian(Xp2);
    p; Factorization(#AbelianGroup(Jp2));
end for;
/*
3
[ <3, 4> ]
5
[ <29, 1>, <41, 1> ]
*/

//////////////////
//              //
// THEOREM 4.13 //
//              //
//////////////////

// Here we verify that the twists of X_0(5) by -1 and -3 have ranks 1 and 0, respectively.

_<x> := PolynomialRing(Rationals());
f := x^6 + 8*x^5 + 22*x^4 + 22*x^3 + 5*x^2 + 6*x + 1;
X1 := HyperellipticCurve(-f);
J1 := Jacobian(X1);
X3 := HyperellipticCurve(-3*f);
J3 := Jacobian(X3);
RankBound(J1); RankBound(J3);
/*
1
0
*/

///////////////
//           //
// LEMMA 5.1 //
//           //
///////////////

// For each of the three curves X (with Jacobian J) in question, the Mordell-
// Weil group over QQ has rank 0. To show that the Mordell-Weil group has rank 0
// over K = QQ(sqrt(-1)) and K = QQ(w), respectively, it suffices to show that
// the Mordell-Weil groups of the rational points on the twists by -1 and -3,
// respectively, have rank 0.

/*--------
  J_1(4)
--------*/

_<x> := PolynomialRing(Rationals());
f := -x*(x^2 + 1)*(x^2 - 2*x - 1);
X1 := HyperellipticCurve(-f);
X3 := HyperellipticCurve(-3*f);
RankBound(Jacobian(X1));
RankBound(Jacobian(X3));
/*
0
0
*/

/*----------
  J_1(1,3)
----------*/

_<x> := PolynomialRing(Rationals());
f := x^6 + 2*x^5 + 5*x^4 + 10*x^3 + 10*x^2 + 4*x + 1;
X1 := HyperellipticCurve(-f);
X3 := HyperellipticCurve(-3*f);
RankBound(Jacobian(X1));
RankBound(Jacobian(X3));
/*
0
0
*/


/*----------
  J_1(2,3)
----------*/

_<x> := PolynomialRing(Rationals());
f := x^6 + 2*x^5 + x^4 + 2*x^3 + 6*x^2 + 4*x + 1;
X1 := HyperellipticCurve(-f);
X3 := HyperellipticCurve(-3*f);
RankBound(Jacobian(X1));
RankBound(Jacobian(X3));
/*
0
0
*/

/////////////////////
//                 //
// PROPOSITION 5.3 //
//                 //
/////////////////////

// For the various curves under consideration here, we need to show that the
// Jacobians J satisfy rk J(K) = rk J(QQ), where K = QQ(i). Thus, we need to
// show that for each curve, the rank of the twist by -1 is 0.

/*---------
  8(1,1)a
---------*/

_<x> := PolynomialRing(Rationals());
f := -(x^2 - 3)*(x^2 + 1);
X := HyperellipticCurve(-f);
E := Jacobian(X);
RankBound(E);
/*
0 true
*/

/*---------
  8(1,1)b
---------*/

_<x> := PolynomialRing(Rationals());
f := 2*(x^3 + x^2 - x + 1);
X := HyperellipticCurve(-f);
E := Jacobian(X);
RankBound(E);
/*
0 true
*/

/*-------
  8(2)a
-------*/

_<x> := PolynomialRing(Rationals());
f := 2*(x^4 + 2*x^3 - 2*x + 1);
X := HyperellipticCurve(-f);
E := Jacobian(X);
RankBound(E);
/*
0 true
*/

/*-------
  8(2)b
-------*/

// (This is the same curve as for 8(1,1)b).

/*------------
  10(2,1,1)b
------------*/

_<x> := PolynomialRing(Rationals());
f := (5*x^2 - 1)*(x^2 + 3);
X := HyperellipticCurve(-f);
E := Jacobian(X);
RankBound(E);
/*
0 true
*/

/*----
  G4
----*/

_<x> := PolynomialRing(Rationals());
f := 2*(x^3 + x^2 - x + 1);
X := HyperellipticCurve(-f);
E := EllipticCurve(X, X![1,0,0]);
CremonaReference(E);
/*
176b1
*/

/*------
  8(3)
------*/

_<x> := PolynomialRing(Rationals());
f := x^6 - 2*x^4 + 2*x^3 + 5*x^2 + 2*x + 1;
X := HyperellipticCurve(-f);
J := Jacobian(X);
RankBound(J);
/*
0
*/

/////////////////////
//                 //
// PROPOSITION 5.4 //
//                 //
/////////////////////

// As before, we need to show that various Jacobians J satisfy
// rk J(K) = rk J(QQ), where K = QQ(w) now. Thus, we need to show that for each
// curve, the rank of the twist by -3 is 0.

/*---------
  8(1,1)a
---------*/

_<x> := PolynomialRing(Rationals());
f := -(x^2 - 3)*(x^2 + 1);
X := HyperellipticCurve(-3*f);
E := Jacobian(X);
RankBound(E);
/*
0 true
*/

/*---------
  8(1,1)b
---------*/

_<x> := PolynomialRing(Rationals());
f := 2*(x^3 + x^2 - x + 1);
X := HyperellipticCurve(-3*f);
E := Jacobian(X);
RankBound(E);
/*
0 true
*/

/*-------
  8(2)b
-------*/

// (This is the same curve as for 8(1,1)b).

/*------------
  10(2,1,1)a
------------*/

_<x> := PolynomialRing(Rationals());
f := 5*x^4 - 8*x^3 + 6*x^2 + 8*x + 5;
X := HyperellipticCurve(-3*f);
E := Jacobian(X);
RankBound(E);
/*
0 true
*/

/*------------
  10(2,1,1)b
------------*/

_<x> := PolynomialRing(Rationals());
f := (5*x^2 - 1)*(x^2 + 3);
X := HyperellipticCurve(-3*f);
E := Jacobian(X);
RankBound(E);
/*
0 true
*/

/*------
  8(3)
------*/

_<x> := PolynomialRing(Rationals());
f := x^6 - 2*x^4 + 2*x^3 + 5*x^2 + 2*x + 1;
X := HyperellipticCurve(-3*f);
J := Jacobian(X);
RankBound(J);
/*
0
*/
